QCD multiplet bases with arbitrary parton ordering

We develop an algorithm for recursively constructing orthogonal multiplet bases for the color space of QCD, for any order of partons and any Nc. This recipe is then applied for explicitly constructing some of these bases. Using the bases, a corresponding set of Wigner 6j coefficients are calculated. The Wigner coefficients offer a method of using multiplet bases without resorting to the explicit expressions of the basis vectors, which lead to a significant speed-up compared to other methods of treating full color structure.

==> anc/UsingWignerCoefficients.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58263,       1332]
NotebookOptionsPosition[     52080,       1184]
NotebookOutlinePosition[     52419,       1199]
CellTagsIndexPosition[     52376,       1196]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
This notebook illustrates how to access the Wigner coefficients in the \
package Wigner6jCoefficientsWithQuarks.m\
\>", "Title",
 CellChangeTimes->{{3.645432943538446*^9, 3.645432999014482*^9}, {
  3.7458274602764473`*^9, 
  3.745827463894459*^9}},ExpressionUUID->"6f59a049-99cc-485f-9680-\
08e060bca410"],

Cell["\<\
The package Wigner6jCoefficientsWithQuarks.m contains all Wigner 6j \
coefficients required to evaluate any QCD color structure with up to 4 \
quark-antiquark pairs or gluons with any number of colors, Nc, for leading \
order QCD. (The coefficients from arXiv:1507.03814 have been included for \
convenience.)\
\>", "Text",
 CellChangeTimes->{{3.645431470022794*^9, 3.645431547112481*^9}, {
   3.6454329242666187`*^9, 3.6454329292144737`*^9}, {3.645436201044376*^9, 
   3.645436219709234*^9}, 3.645437398973431*^9, {3.7458318072429657`*^9, 
   3.745831948279914*^9}},ExpressionUUID->"24d87ef2-c0e9-45c3-96e3-\
37b0912cac42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.645422602430546*^9, 
  3.6454226327409153`*^9}},ExpressionUUID->"a5c19dc5-3b5f-4236-88c3-\
6484b7c07b5e"],

Cell["\<\
First we load the package. The package Wigner6jCoefficientsWithQuarks.m is \
assumed to be placed in the same directory as this notebook.\
\>", "Text",
 CellChangeTimes->{{3.645436251660693*^9, 3.645436295914654*^9}, {
  3.7458320093929863`*^9, 3.745832013345429*^9}, {3.745833346676063*^9, 
  3.745833350935481*^9}},ExpressionUUID->"6930c98a-a8b6-409e-90d9-\
2fe1cf88e278"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
   "\"\<Wigner6jCoefficientsWithQuarks.m\>\""}], "]"}]], "Input",
 CellChangeTimes->{
  3.645422638386301*^9, 3.64543714639612*^9, 3.6454371813685617`*^9, 
   3.6454395311159773`*^9, {3.745822242128745*^9, 3.7458222446504717`*^9}, {
   3.7458222760553293`*^9, 
   3.745822277818118*^9}},ExpressionUUID->"e34ecf9a-78eb-4a1a-bf95-\
cf1e7e7404a5"],

Cell[CellGroupData[{

Cell["\<\
Conventions for representations and vertices in Wigner 6j coefficients\
\>", "Section",
 CellChangeTimes->{{3.6454226613855057`*^9, 
  3.645422675010796*^9}},ExpressionUUID->"2ad91359-da52-4534-966d-\
a338d48516ea"],

Cell[TextData[{
 "To set our conventions we use the function BirdTrackOfWignerCoefficient. \
This function will create a graph of a Wigner 6j coefficient. It is used as\n\
\n",
 StyleBox["BirdTrackOfWignerCoefficient[Representations,Vertices]\n\n",
  FontWeight->"Bold"],
 "where",
 StyleBox["\n",
  FontWeight->"Bold"],
 "\n- ",
 StyleBox["Representations",
  FontWeight->"Bold"],
 " is a list of the 6 representations occurring in the Wigner coefficient. \n\
\n- ",
 StyleBox["Vertices ",
  FontWeight->"Bold"],
 "is a list of the four vertices occurring in the Wigner coefficient.\n\nSee \
the below function call and graph to see how the order of the representations \
and the vertices relate to the Wigner coefficient. The arrows in the graph \
indicates the directions of the representations (which matter for complex \
representations). "
}], "Text",
 CellChangeTimes->{{3.6454226934036703`*^9, 3.645422705339945*^9}, {
   3.645422772043577*^9, 3.6454230000891333`*^9}, {3.645423816859427*^9, 
   3.645423843648337*^9}, {3.6454239139291687`*^9, 3.6454241615021152`*^9}, {
   3.645424316494096*^9, 3.645424317571384*^9}, {3.6454247385287037`*^9, 
   3.645424743099413*^9}, {3.645424866031641*^9, 3.645424866873867*^9}, {
   3.6454331658412533`*^9, 3.645433273726617*^9}, {3.645436346794292*^9, 
   3.645436406785099*^9}, {3.645436485464781*^9, 3.6454364885701847`*^9}, {
   3.6454375039404173`*^9, 3.6454375223431187`*^9}, {3.645505269362174*^9, 
   3.645505270616962*^9}, 
   3.645508689327045*^9},ExpressionUUID->"103539df-a40b-44f1-94ae-\
e8c7efb750b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BirdTrackOfWignerCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<\[Alpha]\>\"", ",", "\"\<\[Beta]\>\"", ",", "\"\<\[Gamma]\>\"", ",", 
     "\"\<\[Delta]\>\"", ",", "\"\<\[Epsilon]\>\"", ",", "\"\<\[Zeta]\>\""}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<v1\>\"", ",", "\"\<v2\>\"", ",", "\"\<v3\>\"", ",", "\"\<v4\>\""}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.645422730130554*^9, 3.6454227643391*^9}, {
  3.645505273445443*^9, 
  3.645505274988968*^9}},ExpressionUUID->"6bd7597c-6439-4807-bfae-\
5495d8e7d384"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 
      4}, {{{1, 2}, {2, 3}, {3, 1}, {4, 2}, {4, 3}, {1, 4}}, Null}, {
      EdgeLabels -> {
        DirectedEdge[1, 4] -> "\[Delta]", DirectedEdge[4, 2] -> "\[Epsilon]", 
         DirectedEdge[3, 1] -> "\[Beta]", DirectedEdge[2, 3] -> "\[Alpha]", 
         DirectedEdge[4, 3] -> "\[Zeta]", DirectedEdge[1, 2] -> "\[Gamma]"}, 
       EdgeLabelStyle -> {
         Directive[30, Background -> GrayLevel[1]]}, EdgeStyle -> {
         Thickness[Large]}, 
       VertexLabels -> {
        3 -> Placed["v3", Center], 4 -> Placed["v4", Center], 2 -> 
         Placed["v2", Center], 1 -> Placed["v1", Center]}, 
       VertexShapeFunction -> {"Circle"}, VertexSize -> {0.1}, VertexStyle -> {
         GrayLevel[1]}, 
       VertexCoordinates -> {{1, 0}, {0.5, 1}, {0, 0}, {0.5, 0.4}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Thickness[Large], Opacity[0.7], Arrowheads[
        Medium], {ArrowBox[{{1., 0.}, {0.5, 1.}}, 0.03], InsetBox[
          StyleBox["\<\"\[Gamma]\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.75, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{1., 0.}, {0.5, 0.4}}, 0.03], 
         InsetBox[
          StyleBox["\<\"\[Delta]\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.75, 0.2}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0.5, 1.}, {0., 0.}}, 0.03], 
         InsetBox[
          StyleBox["\<\"\[Alpha]\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.25, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0., 0.}, {1., 0.}}, 0.03], 
         InsetBox[
          StyleBox["\<\"\[Beta]\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.5, 0.}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0.5, 0.4}, {0.5, 1.}}, 0.03], 
         InsetBox[
          StyleBox["\<\"\[Epsilon]\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.5, 0.7}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0.5, 0.4}, {0., 0.}}, 0.03], 
         InsetBox[
          StyleBox["\<\"\[Zeta]\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.25, 0.2}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{1., 0.}, 0.03], InsetBox["\<\"v1\"\>", {1., 0.},
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 1.}, 0.03], 
         InsetBox["\<\"v2\"\>", {0.5, 1.},
          BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.03], 
         InsetBox["\<\"v3\"\>", {0., 0.},
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 0.4}, 0.03], 
         InsetBox["\<\"v4\"\>", {0.5, 0.4},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.645422765177147*^9, 3.645431370479911*^9, {3.645436537449484*^9, 
   3.645436549941258*^9}, 3.645505275898941*^9, 3.645505880701005*^9, 
   3.645508695062772*^9, 3.645512270031102*^9, 3.6455124606790237`*^9, 
   3.645521153919511*^9, 3.735530273486369*^9, 3.745822390895453*^9, 
   3.745823230626177*^9, 3.745833871492263*^9, 3.7458374955349283`*^9, 
   3.745838026034912*^9},ExpressionUUID->"cbcd66ca-3696-4f73-8557-\
114ee7e46980"]
}, Open  ]],

Cell[TextData[{
 "The Wigner coefficients are accessed using the function",
 StyleBox["\n\n\
Wigner6jCoefficient[Representations,Vertices,OrderOfVertices,\
ShowFinalOrderOfRepresentationsAndVertices]",
  FontWeight->"Bold"],
 "\n\nwhere\n\n- ",
 StyleBox["Representations",
  FontWeight->"Bold"],
 " is a list of the six representations occurring in the Wigner 6j \
coefficient. For order, see the function call of \
BirdTrackOfWignerCoefficient. The allowed representations can be found in the \
variable AllowedRepresentations.\n\n- ",
 StyleBox["Vertices",
  FontWeight->"Bold"],
 " is a list of the four vertices occurring in the Wigner coefficient. For \
order, see the function call of BirdTrackOfWignerCoefficient. The vertices \
are represented by numbers, from one to the number of possible vertices \
between the two representations.\n\n- ",
 StyleBox["OrderOfVertices",
  FontWeight->"Bold"],
 " is a list of the order the indices of each vertex are to be read in, \
anticyclicly (+1) or cyclicly (-1).\n\n- ",
 StyleBox["ShowFinalOrderOfRepresentationsAndVertices",
  FontWeight->"Bold"],
 ": the function uses symmetries of Wigner 6j coefficients to put the \
representations and vertices into a standard form, for which the Wigner 6j \
coefficient values have been stored. If this option is set to true the final \
order of the representations and vertices are also given. Omitting the option \
is equivalent to setting it to false, implying that the final orders will not \
be shown.\n\nAn example is given below. A Wigner coefficient is drawn with \
BirdTrackOfWignerCoefficient, then Wigner6jCoefficient is used to find its \
value. Here the last option is omitted, hence the answer is just the value of \
the coefficient. Wigner6jCoefficient is then called a second time, but with \
the final option set to True, the function then returns the value of the \
Wigner coefficient and the final orders."
}], "Text",
 CellChangeTimes->{{3.6454226934036703`*^9, 3.645422705339945*^9}, {
   3.645422772043577*^9, 3.6454230000891333`*^9}, {3.645423063247785*^9, 
   3.64542324854296*^9}, {3.645423286031745*^9, 3.645423303450576*^9}, {
   3.64542351792167*^9, 3.645423518407977*^9}, {3.645423644208103*^9, 
   3.6454236793653584`*^9}, {3.6454237679090033`*^9, 3.645423804513239*^9}, {
   3.645423853287773*^9, 3.645423882212572*^9}, {3.6454241652621937`*^9, 
   3.6454242101062813`*^9}, {3.645424241720379*^9, 3.6454243357896357`*^9}, {
   3.645424380959797*^9, 3.6454246811406937`*^9}, {3.645424727359436*^9, 
   3.645424728828171*^9}, {3.645425275284971*^9, 3.6454254025705976`*^9}, {
   3.645428041079238*^9, 3.645428063383341*^9}, {3.645433511950975*^9, 
   3.645433552035509*^9}, {3.645433589225376*^9, 3.645433626733567*^9}, {
   3.645433672161293*^9, 3.645433718913301*^9}, {3.6454337638030357`*^9, 
   3.645433799417141*^9}, {3.645433831772884*^9, 3.645433837324111*^9}, {
   3.645433942797431*^9, 3.645433943028543*^9}, {3.645434059370574*^9, 
   3.645434078610457*^9}, {3.645434140960635*^9, 3.645434145112034*^9}, {
   3.6454342482826223`*^9, 3.645434260739729*^9}, {3.645437713568263*^9, 
   3.645437718097516*^9}, {3.645437896666478*^9, 3.6454379071886377`*^9}, 
   3.645438040288096*^9, 3.645438087398974*^9, 3.645438135424349*^9, {
   3.645505280403953*^9, 3.6455052832546883`*^9}, {3.6455077117394857`*^9, 
   3.6455077127736063`*^9}, {3.745832081824253*^9, 3.7458320843006268`*^9}, {
   3.745833401245318*^9, 3.745833408137301*^9}, {3.745837576162176*^9, 
   3.745837580766118*^9}},ExpressionUUID->"8865a3bb-a646-4beb-9536-\
d86bf718bafd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"BirdTrackOfWignerCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<8\>\"", ",", "\"\<10\>\"", ",", "\"\<27\>\"", ",", "\"\<8\>\"", ",", 
     "\"\<27\>\"", ",", "\"\<10\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Wigner6jCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<8\>\"", ",", "\"\<10\>\"", ",", "\"\<27\>\"", ",", "\"\<8\>\"", ",", 
     "\"\<27\>\"", ",", "\"\<10\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Wigner6jCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<8\>\"", ",", "\"\<10\>\"", ",", "\"\<27\>\"", ",", "\"\<8\>\"", ",", 
     "\"\<27\>\"", ",", "\"\<10\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "True"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6298046784315166`*^9, 3.629804724690445*^9}, {
  3.645420920269244*^9, 3.645420944433461*^9}, {3.645424882777843*^9, 
  3.645424934103343*^9}, {3.645424966926572*^9, 3.6454249988613358`*^9}, {
  3.64542510297675*^9, 3.645425119068923*^9}, {3.645425233196838*^9, 
  3.645425240043219*^9}, {3.6454381424692163`*^9, 3.6454381438248453`*^9}, {
  3.645505289200446*^9, 
  3.6455053025975533`*^9}},ExpressionUUID->"3106fb97-346d-447c-8f4f-\
510c34f8ab42"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 
      4}, {{{1, 2}, {2, 3}, {3, 1}, {4, 2}, {4, 3}, {1, 4}}, Null}, {
      EdgeLabels -> {
        DirectedEdge[1, 4] -> "8", DirectedEdge[4, 2] -> "27", 
         DirectedEdge[3, 1] -> "10", DirectedEdge[2, 3] -> "8", 
         DirectedEdge[4, 3] -> "10", DirectedEdge[1, 2] -> "27"}, 
       EdgeLabelStyle -> {
         Directive[30, Background -> GrayLevel[1]]}, EdgeStyle -> {
         Thickness[Large]}, 
       VertexLabels -> {
        3 -> Placed["1", Center], 4 -> Placed["1", Center], 2 -> 
         Placed["2", Center], 1 -> Placed["1", Center]}, 
       VertexShapeFunction -> {"Circle"}, VertexSize -> {0.1}, VertexStyle -> {
         GrayLevel[1]}, 
       VertexCoordinates -> {{1, 0}, {0.5, 1}, {0, 0}, {0.5, 0.4}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Thickness[Large], Opacity[0.7], Arrowheads[
        Medium], {ArrowBox[{{1., 0.}, {0.5, 1.}}, 0.03], InsetBox[
          StyleBox["\<\"27\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.75, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{1., 0.}, {0.5, 0.4}}, 0.03], 
         InsetBox[
          StyleBox["\<\"8\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.75, 0.2}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0.5, 1.}, {0., 0.}}, 0.03], 
         InsetBox[
          StyleBox["\<\"8\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.25, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0., 0.}, {1., 0.}}, 0.03], 
         InsetBox[
          StyleBox["\<\"10\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.5, 0.}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0.5, 0.4}, {0.5, 1.}}, 0.03], 
         InsetBox[
          StyleBox["\<\"27\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.5, 0.7}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0.5, 0.4}, {0., 0.}}, 0.03], 
         InsetBox[
          StyleBox["\<\"10\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.25, 0.2}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{1., 0.}, 0.03], InsetBox["\<\"1\"\>", {1., 0.},
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 1.}, 0.03], 
         InsetBox["\<\"2\"\>", {0.5, 1.},
          BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.03], 
         InsetBox["\<\"1\"\>", {0., 0.},
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 0.4}, 0.03], 
         InsetBox["\<\"1\"\>", {0.5, 0.4},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.6454226540639467`*^9, {3.645424896032078*^9, 3.6454249045583467`*^9}, 
   3.6454249367781677`*^9, 3.6454250008389387`*^9, 3.645425120478724*^9, 
   3.6454252060228357`*^9, 3.645425240879191*^9, 3.645428070823412*^9, 
   3.645431370614422*^9, 3.645438149910359*^9, {3.6455052947560053`*^9, 
   3.6455053043933353`*^9}, 3.6455058834077*^9, 3.645508699736024*^9, 
   3.6455122735065193`*^9, 3.645512463051857*^9, 3.645521156880659*^9, 
   3.7355302770836782`*^9, 3.7458224358721867`*^9, 3.7458232359936132`*^9, 
   3.745833871583948*^9, 
   3.745838026302726*^9},ExpressionUUID->"a91cce73-5e2b-4632-8a7f-\
f58fa4bf15d2"],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox[
    RowBox[{"4", "+", "Nc"}], 
    RowBox[{"3", "+", "Nc"}]]], 
  RowBox[{"4", "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["Nc", "2"]}], "+", 
   SuperscriptBox["Nc", "4"]}]]], "Output",
 CellChangeTimes->{
  3.6454226540639467`*^9, {3.645424896032078*^9, 3.6454249045583467`*^9}, 
   3.6454249367781677`*^9, 3.6454250008389387`*^9, 3.645425120478724*^9, 
   3.6454252060228357`*^9, 3.645425240879191*^9, 3.645428070823412*^9, 
   3.645431370614422*^9, 3.645438149910359*^9, {3.6455052947560053`*^9, 
   3.6455053043933353`*^9}, 3.6455058834077*^9, 3.645508699736024*^9, 
   3.6455122735065193`*^9, 3.645512463051857*^9, 3.645521156880659*^9, 
   3.7355302770836782`*^9, 3.7458224358721867`*^9, 3.7458232359936132`*^9, 
   3.745833871583948*^9, 
   3.745838026308139*^9},ExpressionUUID->"47fc7759-b4d3-4e87-ba10-\
a6b938e5449a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SqrtBox[
     FractionBox[
      RowBox[{"4", "+", "Nc"}], 
      RowBox[{"3", "+", "Nc"}]]], 
    RowBox[{"4", "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["Nc", "2"]}], "+", 
     SuperscriptBox["Nc", "4"]}]], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\<\"10\"\>", ",", "\<\"10\"\>", ",", "\<\"8\"\>", 
       ",", "\<\"27\"\>", ",", "\<\"27\"\>", ",", "\<\"8\"\>"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6454226540639467`*^9, {3.645424896032078*^9, 3.6454249045583467`*^9}, 
   3.6454249367781677`*^9, 3.6454250008389387`*^9, 3.645425120478724*^9, 
   3.6454252060228357`*^9, 3.645425240879191*^9, 3.645428070823412*^9, 
   3.645431370614422*^9, 3.645438149910359*^9, {3.6455052947560053`*^9, 
   3.6455053043933353`*^9}, 3.6455058834077*^9, 3.645508699736024*^9, 
   3.6455122735065193`*^9, 3.645512463051857*^9, 3.645521156880659*^9, 
   3.7355302770836782`*^9, 3.7458224358721867`*^9, 3.7458232359936132`*^9, 
   3.745833871583948*^9, 
   3.745838026330517*^9},ExpressionUUID->"6dce129d-4a3e-4a62-858a-\
aee1898bd4e0"]
}, Open  ]],

Cell["\<\
As an example of the vertex order argument of the Wigner6jCoefficient \
function we can evaluate a Wigner coefficient for two possible vertex orders.\
\
\>", "Text",
 CellChangeTimes->{{3.6455059193373327`*^9, 3.6455059439161053`*^9}, {
  3.645505981621716*^9, 3.645506012370159*^9}, {3.645506067082965*^9, 
  3.645506160774639*^9}, {3.645506239509369*^9, 3.6455063415549307`*^9}, {
  3.645506490476027*^9, 3.64550652937219*^9}, {3.7458322171092587`*^9, 
  3.7458322573002*^9}},ExpressionUUID->"5e8251fd-cae7-4cde-9f88-0e9d830cadea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"BirdTrackOfWignerCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<8\>\"", ",", "\"\<8\>\"", ",", "\"\<27\>\"", ",", "\"\<8\>\"", ",", 
     "\"\<8\>\"", ",", "\"\<8\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Wigner6jCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<8\>\"", ",", "\"\<8\>\"", ",", "\"\<27\>\"", ",", "\"\<8\>\"", ",", 
     "\"\<8\>\"", ",", "\"\<8\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Wigner6jCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<8\>\"", ",", "\"\<8\>\"", ",", "\"\<27\>\"", ",", "\"\<8\>\"", ",", 
     "\"\<8\>\"", ",", "\"\<8\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6298046784315166`*^9, 3.629804724690445*^9}, {
  3.645420920269244*^9, 3.645420944433461*^9}, {3.645424882777843*^9, 
  3.645424934103343*^9}, {3.645424966926572*^9, 3.6454249988613358`*^9}, {
  3.64542510297675*^9, 3.645425119068923*^9}, {3.645425233196838*^9, 
  3.645425240043219*^9}, {3.6454381424692163`*^9, 3.6454381438248453`*^9}, {
  3.645505289200446*^9, 3.6455053025975533`*^9}, {3.645506029831428*^9, 
  3.645506064588574*^9}, {3.645506171848877*^9, 3.645506234536068*^9}, {
  3.745833551634241*^9, 3.745833554235344*^9}, {3.745837969900931*^9, 
  3.745837993526476*^9}},ExpressionUUID->"ddc71cd5-1c74-4882-9587-\
1815ef2b6e92"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 
      4}, {{{1, 2}, {2, 3}, {3, 1}, {4, 2}, {4, 3}, {1, 4}}, Null}, {
      EdgeLabels -> {
        DirectedEdge[1, 4] -> "8", DirectedEdge[4, 2] -> "8", 
         DirectedEdge[3, 1] -> "8", DirectedEdge[2, 3] -> "8", 
         DirectedEdge[4, 3] -> "8", DirectedEdge[1, 2] -> "27"}, 
       EdgeLabelStyle -> {
         Directive[30, Background -> GrayLevel[1]]}, EdgeStyle -> {
         Thickness[Large]}, 
       VertexLabels -> {
        3 -> Placed["1", Center], 4 -> Placed["1", Center], 2 -> 
         Placed["1", Center], 1 -> Placed["1", Center]}, 
       VertexShapeFunction -> {"Circle"}, VertexSize -> {0.1}, VertexStyle -> {
         GrayLevel[1]}, 
       VertexCoordinates -> {{1, 0}, {0.5, 1}, {0, 0}, {0.5, 0.4}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Thickness[Large], Opacity[0.7], Arrowheads[
        Medium], {ArrowBox[{{1., 0.}, {0.5, 1.}}, 0.03], InsetBox[
          StyleBox["\<\"27\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.75, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{1., 0.}, {0.5, 0.4}}, 0.03], 
         InsetBox[
          StyleBox["\<\"8\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.75, 0.2}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0.5, 1.}, {0., 0.}}, 0.03], 
         InsetBox[
          StyleBox["\<\"8\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.25, 0.5}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0., 0.}, {1., 0.}}, 0.03], 
         InsetBox[
          StyleBox["\<\"8\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.5, 0.}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0.5, 0.4}, {0.5, 1.}}, 0.03], 
         InsetBox[
          StyleBox["\<\"8\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.5, 0.7}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {ArrowBox[{{0.5, 0.4}, {0., 0.}}, 0.03], 
         InsetBox[
          StyleBox["\<\"8\"\>",
           StripOnInput->False,
           FontSize->30,
           Background->GrayLevel[1]], {0.25, 0.2}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{1., 0.}, 0.03], InsetBox["\<\"1\"\>", {1., 0.},
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 1.}, 0.03], 
         InsetBox["\<\"1\"\>", {0.5, 1.},
          BaseStyle->"Graphics"]}, {DiskBox[{0., 0.}, 0.03], 
         InsetBox["\<\"1\"\>", {0., 0.},
          BaseStyle->"Graphics"]}, {DiskBox[{0.5, 0.4}, 0.03], 
         InsetBox["\<\"1\"\>", {0.5, 0.4},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.64550604816039*^9, {3.645506181370269*^9, 3.645506235579484*^9}, 
   3.645506343593049*^9, 3.645508709003489*^9, 3.6455122761196127`*^9, 
   3.6455124669183807`*^9, 3.645521160393443*^9, 3.735530280359007*^9, 
   3.745822455124604*^9, 3.745823244039105*^9, 3.745833554918003*^9, 
   3.745833871645567*^9, 
   3.745838026449822*^9},ExpressionUUID->"a0d1a06f-3d4b-4438-9c96-\
e8cc919135e9"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{"Nc", "-", 
    SuperscriptBox["Nc", "3"]}]]}]], "Output",
 CellChangeTimes->{
  3.64550604816039*^9, {3.645506181370269*^9, 3.645506235579484*^9}, 
   3.645506343593049*^9, 3.645508709003489*^9, 3.6455122761196127`*^9, 
   3.6455124669183807`*^9, 3.645521160393443*^9, 3.735530280359007*^9, 
   3.745822455124604*^9, 3.745823244039105*^9, 3.745833554918003*^9, 
   3.745833871645567*^9, 
   3.745838026452979*^9},ExpressionUUID->"c409c747-d574-4f6d-946a-\
2af5200bc923"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"Nc", "-", 
   SuperscriptBox["Nc", "3"]}]]], "Output",
 CellChangeTimes->{
  3.64550604816039*^9, {3.645506181370269*^9, 3.645506235579484*^9}, 
   3.645506343593049*^9, 3.645508709003489*^9, 3.6455122761196127`*^9, 
   3.6455124669183807`*^9, 3.645521160393443*^9, 3.735530280359007*^9, 
   3.745822455124604*^9, 3.745823244039105*^9, 3.745833554918003*^9, 
   3.745833871645567*^9, 
   3.7458380264848413`*^9},ExpressionUUID->"b9fddcad-39db-4dfb-bad1-\
cc530b19c012"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some additional functions and variables:", "Section",
 CellChangeTimes->{{3.6454226613855057`*^9, 3.645422675010796*^9}, {
   3.6454254889942007`*^9, 3.6454254952954407`*^9}, 3.645436065883676*^9, {
   3.645438676257572*^9, 
   3.645438678035532*^9}},ExpressionUUID->"c7fc9264-c352-4667-8051-\
51844966ee89"],

Cell[TextData[{
 StyleBox["AllowedRepresentations:\n",
  FontWeight->"Bold"],
 "\nThis is a list of all available representations with the sum of quark and \
antiquark first occurrence of up to 4\n(and representations with quark first  \
occurrence = antiquark first occurrence = 3) see the article for the \
definition of first occurrence. The lowest representations are for \
convenience labeled by their Nc=3 dimension, whereas higher representations \
are denoted by the length of the columns of the quark diagram and the barred \
anti-quark diagram, see arXiv:1207.0609 for the convention for naming the \
representations.\nNote that some representations will be equivalent for a \
specific Nc, but not for a general Nc. One such case occurs\nfor \
\[OpenCurlyDoubleQuote]3bar\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]c2c0\[CloseCurlyDoubleQuote] when Nc=3, in these cases \
the representations have been given different names, as they are not equal \
for general Nc (one of them gets the Nc=3 dimension as its name, e.g. the \
3bar, and the other gets named by its column lengths,\nfirst taking the quark \
columns and then the antiquark columns)."
}], "Text",
 CellChangeTimes->{{3.645425845834206*^9, 3.645425935728929*^9}, {
   3.645426056421232*^9, 3.645426128995276*^9}, {3.645426187004662*^9, 
   3.64542620451433*^9}, {3.645426311006948*^9, 3.645426312015605*^9}, {
   3.645426355340908*^9, 3.645426390063429*^9}, {3.645426421559478*^9, 
   3.645426723258624*^9}, {3.645426762257022*^9, 3.645426782143449*^9}, 
   3.6454346570643177`*^9, {3.745822470521182*^9, 3.7458225846047897`*^9}, {
   3.7458226325065536`*^9, 3.745822832095334*^9}, {3.745832342811207*^9, 
   3.7458324528745604`*^9}, {3.745832508876378*^9, 3.745832510840747*^9}, {
   3.745838093694262*^9, 
   3.745838102428254*^9}},ExpressionUUID->"723f20c2-4248-47ab-a27e-\
77b56c224524"],

Cell[CellGroupData[{

Cell[BoxData["AllowedRepresentations"], "Input",
 CellChangeTimes->{{3.74582246232626*^9, 
  3.7458224644917088`*^9}},ExpressionUUID->"b64bac4c-66d6-412b-9dc0-\
58c5f03028e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"1\"\>", ",", "\<\"3\"\>", ",", "\<\"3bar\"\>", 
   ",", "\<\"8\"\>", ",", "\<\"6\"\>", ",", "\<\"c2c0\"\>", 
   ",", "\<\"6bar\"\>", ",", "\<\"c0c2\"\>", ",", "\<\"15\"\>", 
   ",", "\<\"c2c1\"\>", ",", "\<\"15bar\"\>", ",", "\<\"c1c2\"\>", 
   ",", "\<\"c111c0\"\>", ",", "\<\"c21c0\"\>", ",", "\<\"c3c0\"\>", 
   ",", "\<\"c0c111\"\>", ",", "\<\"c0c21\"\>", ",", "\<\"c0c3\"\>", 
   ",", "\<\"27\"\>", ",", "\<\"10\"\>", ",", "\<\"10bar\"\>", 
   ",", "\<\"0\"\>", ",", "\<\"24\"\>", ",", "\<\"c21c1\"\>", 
   ",", "\<\"c3c1\"\>", ",", "\<\"24bar\"\>", ",", "\<\"c1c21\"\>", 
   ",", "\<\"c1c3\"\>", ",", "\<\"c1111c0\"\>", ",", "\<\"c22c0\"\>", 
   ",", "\<\"c211c0\"\>", ",", "\<\"c31c0\"\>", ",", "\<\"c4c0\"\>", 
   ",", "\<\"c0c1111\"\>", ",", "\<\"c0c22\"\>", ",", "\<\"c0c211\"\>", 
   ",", "\<\"c0c31\"\>", ",", "\<\"c0c4\"\>", ",", "\<\"64\"\>", 
   ",", "\<\"35\"\>", ",", "\<\"35bar\"\>", ",", "\<\"c21c21\"\>", 
   ",", "\<\"c111c3\"\>", ",", "\<\"c3c111\"\>", ",", "\<\"c21c3\"\>", 
   ",", "\<\"c3c21\"\>", ",", "\<\"c3c3\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.645426783531238*^9, 3.645506354360264*^9, 
  3.6455087178630342`*^9, 3.645512279646093*^9, 3.645512469923811*^9, 
  3.645521172089095*^9, 3.745822465118792*^9, 3.745822657442877*^9, 
  3.7458232488623247`*^9, 
  3.7458381290751667`*^9},ExpressionUUID->"0d1f80fc-5d82-4be6-b703-\
5cccf917a18e"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Dim:\n",
  FontWeight->"Bold"],
 "\nThis is a function containing the dimension of all representations in \
AllowedRepresentations for a general number of colors Nc."
}], "Text",
 CellChangeTimes->{{3.645425845834206*^9, 3.645425935728929*^9}, {
   3.645426056421232*^9, 3.645426128995276*^9}, {3.645426187004662*^9, 
   3.64542620451433*^9}, {3.645426311006948*^9, 3.645426312015605*^9}, {
   3.645426355340908*^9, 3.645426390063429*^9}, {3.645426421559478*^9, 
   3.645426723258624*^9}, {3.645426762257022*^9, 3.645426782143449*^9}, {
   3.645426872953298*^9, 3.645427009140194*^9}, {3.645431378920661*^9, 
   3.6454314438122787`*^9}, 3.645434661056188*^9, 3.645438783958194*^9, {
   3.645505315385932*^9, 3.645505322365368*^9}, {3.745822843554954*^9, 
   3.7458228477644567`*^9}},ExpressionUUID->"4bd60049-3e1d-4ef7-8226-\
d6781d51490d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Dim", "[", "\"\<27\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dim", "[", "\"\<27\>\"", "]"}], "/.", 
  RowBox[{"Nc", "\[Rule]", "3"}]}], "\[IndentingNewLine]", 
 RowBox[{"Dim", "[", "\"\<3bar\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dim", "[", "\"\<3bar\>\"", "]"}], "/.", 
  RowBox[{"Nc", "\[Rule]", "3"}]}]}], "Input",
 CellChangeTimes->{{3.64543141289326*^9, 3.645431422466584*^9}, {
  3.645438789096613*^9, 3.645438791659299*^9}, {3.7458228398584957`*^9, 
  3.745822854618101*^9}},ExpressionUUID->"e28c6dc7-8ef7-4178-90ff-\
a2e1eebfefbd"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  SuperscriptBox["Nc", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", 
    RowBox[{"2", " ", "Nc"}], "+", 
    SuperscriptBox["Nc", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.645431415734236*^9, 3.645431423015736*^9}, 
   3.645506358918086*^9, 3.6455087200891867`*^9, 3.645512281549686*^9, 
   3.645512472309925*^9, 3.645521164978655*^9, {3.745822836271296*^9, 
   3.745822855389792*^9}, 3.74582325172992*^9, 
   3.745838131535776*^9},ExpressionUUID->"56e9e323-713b-4be2-b9d1-\
b3695308e857"],

Cell[BoxData["27"], "Output",
 CellChangeTimes->{{3.645431415734236*^9, 3.645431423015736*^9}, 
   3.645506358918086*^9, 3.6455087200891867`*^9, 3.645512281549686*^9, 
   3.645512472309925*^9, 3.645521164978655*^9, {3.745822836271296*^9, 
   3.745822855389792*^9}, 3.74582325172992*^9, 
   3.7458381315398617`*^9},ExpressionUUID->"604361ce-86ec-45d9-970b-\
bb9ae6cd095d"],

Cell[BoxData["Nc"], "Output",
 CellChangeTimes->{{3.645431415734236*^9, 3.645431423015736*^9}, 
   3.645506358918086*^9, 3.6455087200891867`*^9, 3.645512281549686*^9, 
   3.645512472309925*^9, 3.645521164978655*^9, {3.745822836271296*^9, 
   3.745822855389792*^9}, 3.74582325172992*^9, 
   3.7458381315434847`*^9},ExpressionUUID->"0d5a65cc-c4eb-4331-9bea-\
bb37189d1e16"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{{3.645431415734236*^9, 3.645431423015736*^9}, 
   3.645506358918086*^9, 3.6455087200891867`*^9, 3.645512281549686*^9, 
   3.645512472309925*^9, 3.645521164978655*^9, {3.745822836271296*^9, 
   3.745822855389792*^9}, 3.74582325172992*^9, 
   3.745838131546836*^9},ExpressionUUID->"3194e172-1e7c-4849-9457-\
be0b9e6b1325"]
}, Open  ]],

Cell[TextData[{
 StyleBox["ProductOfRepresentationWithQuarkRules:\n\
ProductOfRepresentationWithAntiquarkRules:\n\
ProductOfRepresentationWithGluonRules:\n",
  FontWeight->"Bold"],
 "\nThese are lists of rules for all representations in \
AllowedRepresentations, applying the rule on a representation, \[Alpha] gives\
\nall the representations in \[Alpha]\[CircleTimes]V, \
\[Alpha]\[CircleTimes]Vbar or \[Alpha]\[CircleTimes]A.\n\nAs an example, the \
tensor product of an octet with V Vbar A is:"
}], "Text",
 CellChangeTimes->{{3.645425845834206*^9, 3.645425935728929*^9}, {
   3.645426056421232*^9, 3.645426128995276*^9}, {3.645426187004662*^9, 
   3.64542620451433*^9}, {3.645426311006948*^9, 3.645426312015605*^9}, {
   3.645426355340908*^9, 3.645426390063429*^9}, {3.645426421559478*^9, 
   3.645426723258624*^9}, {3.645426762257022*^9, 3.645426782143449*^9}, {
   3.645426872953298*^9, 3.645427009140194*^9}, 3.6454353487953377`*^9, {
   3.645506364898698*^9, 3.645506367002398*^9}, {3.645508030984459*^9, 
   3.645508033954526*^9}, {3.745822899356085*^9, 3.745822993563218*^9}, {
   3.745823026874219*^9, 3.745823127893512*^9}, {3.7458231716839933`*^9, 
   3.7458231913275213`*^9}, {3.745833660060659*^9, 
   3.745833673389399*^9}},ExpressionUUID->"f6c48df4-46e9-4fee-b754-\
ecd95c58d359"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\"\<8\>\"", "/.", 
  StyleBox["ProductOfRepresentationWithGluonRules",
   FontWeight->"Bold"]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"\"\<8\>\"", "/.", "ProductOfRepresentationWithQuarkRules"}],
  FontWeight->"Bold"], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox["\"\<8\>\"",
   FontWeight->"Bold"], 
  StyleBox["/.",
   FontWeight->"Bold"], 
  "ProductOfRepresentationWithAntiquarkRules"}]}], "Input",
 CellChangeTimes->{{3.645427010508348*^9, 3.645427014316243*^9}, {
  3.7458228614657803`*^9, 3.745822871115288*^9}, {3.74582313222921*^9, 
  3.745823165859441*^9}, {3.745823200668172*^9, 
  3.7458232028615007`*^9}},ExpressionUUID->"ccd8fd1c-5c04-4dae-9070-\
32d9a13b5af2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"1\"\>", ",", "\<\"8\"\>", ",", "\<\"8\"\>", ",", "\<\"27\"\>", 
   ",", "\<\"10\"\>", ",", "\<\"10bar\"\>", ",", "\<\"0\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.645427014970381*^9, 3.645508723027649*^9, 3.645512292251616*^9, 
   3.645512475996778*^9, 3.6455211684621363`*^9, {3.745823143153084*^9, 
   3.745823195285426*^9}, 3.745823254759984*^9, 
   3.745838140647011*^9},ExpressionUUID->"de6f092e-6f5c-4ebd-9931-\
971223300743"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"3\"\>", ",", "\<\"15\"\>", ",", "\<\"c2c1\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.645427014970381*^9, 3.645508723027649*^9, 3.645512292251616*^9, 
   3.645512475996778*^9, 3.6455211684621363`*^9, {3.745823143153084*^9, 
   3.745823195285426*^9}, 3.745823254759984*^9, 
   3.745838140652051*^9},ExpressionUUID->"a9e6d3f7-fd59-4766-ab05-\
40ce302a6ce0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"3bar\"\>", ",", "\<\"15bar\"\>", ",", "\<\"c1c2\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.645427014970381*^9, 3.645508723027649*^9, 3.645512292251616*^9, 
   3.645512475996778*^9, 3.6455211684621363`*^9, {3.745823143153084*^9, 
   3.745823195285426*^9}, 3.745823254759984*^9, 
   3.74583814065592*^9},ExpressionUUID->"ed285732-4577-484a-9d6a-\
04b3a956af81"]
}, Open  ]],

Cell[TextData[{
 StyleBox["VertexSymmetriesAllIngoing[{Representations,Vertex}]:\n\n",
  FontWeight->"Bold"],
 "The function VertexSymmetriesAllIngoing gives the symmetry of a vertex \
under conjugation (or change from reading its indices anticyclicly to reading \
them cyclicly).\n\nHere\n\n- ",
 StyleBox["Representations",
  FontWeight->"Bold"],
 " is a list of the three representations in the vertex (out of which at \
least one must be an octet, triplet or anti-triplet). \n\n- ",
 StyleBox["Vertex",
  FontWeight->"Bold"],
 " gives which instance of the vertex it is, a number from one to the number \
of different vertices involving the same three representations.\n\nWith the \
normalization convention and choice of vertices used in the creation of the \
Wigner 6j coefficients found in Wigner6jCoefficientsWithQuarks.m, dealing \
with Wigner 3j coefficients is simple. If the two vertices in the 3j \
coefficient are each others conjugate the coefficient is just one, and if \
they are different (e.g., the contraction of an i f vertex with a d vertex) \
it is zero. If the Wigner 3j coefficient has one vertex with a minus sign, \
then the sign is given by VertexSymmetriesAllIngoing (the vertices have been \
chosen such that the sign under conjugation is the same as the sign under \
order reversal, see eq. 7.3 and eq. 7.4).\n\nBelow are two examples of the \
function for the vertices involving three octets. The first vertex, where ",
 StyleBox["Vertex",
  FontWeight->"Bold"],
 "=1 is an antisymmetric vertex (the standard triple gluon vertex), so it\
\[CloseCurlyQuote]s symmetry is -1, and the second vertex is symmetric, so \
its value is 1."
}], "Text",
 CellChangeTimes->{{3.645425845834206*^9, 3.645425935728929*^9}, {
   3.645426056421232*^9, 3.645426128995276*^9}, {3.645426187004662*^9, 
   3.64542620451433*^9}, {3.645426311006948*^9, 3.645426312015605*^9}, {
   3.645426355340908*^9, 3.645426390063429*^9}, {3.645426421559478*^9, 
   3.645426662789859*^9}, {3.6454268524657307`*^9, 3.645426854655933*^9}, {
   3.645435367502561*^9, 3.645435389258048*^9}, {3.645435424846964*^9, 
   3.6454354359685097`*^9}, {3.645435512527831*^9, 3.645435563422367*^9}, {
   3.645435666492651*^9, 3.645435669059701*^9}, {3.645436087455028*^9, 
   3.6454360878635807`*^9}, {3.6454392561026497`*^9, 3.645439258349134*^9}, {
   3.645439290564599*^9, 3.64543931928948*^9}, 3.6454410026059923`*^9, {
   3.645506610536771*^9, 3.645506632406761*^9}, {3.7458232868409157`*^9, 
   3.74582328857924*^9}, {3.7458325864997396`*^9, 3.745832611267683*^9}, {
   3.7458330002450314`*^9, 3.7458330044123373`*^9}, 3.745833696888623*^9, {
   3.74583761580105*^9, 3.745837616345543*^9}, {3.74583819517349*^9, 
   3.745838229669694*^9}, 
   3.7458382926519403`*^9},ExpressionUUID->"4f093c40-a2de-49e6-aa92-\
a803f85e3b5a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"VertexSymmetriesAllIngoing", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\"\<8\>\"", ",", "\"\<8\>\"", ",", "\"\<8\>\""}], "}"}], ",", 
    "1"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"VertexSymmetriesAllIngoing", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\"\<8\>\"", ",", "\"\<8\>\"", ",", "\"\<8\>\""}], "}"}], ",", 
    "2"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.645425707674151*^9, 3.645425735414736*^9}, {
  3.645426316136702*^9, 3.6454263517817287`*^9}, {3.6454393312510223`*^9, 
  3.645439339264645*^9}, {3.64543938486452*^9, 3.64543939977054*^9}, {
  3.7458233299526167`*^9, 
  3.745823333621031*^9}},ExpressionUUID->"1bd23b0e-a804-45fc-bf13-\
43af903d8092"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.645426331808071*^9, 3.6454263529586487`*^9}, 
   3.645426608779546*^9, 3.645439339951489*^9, 3.645439401264216*^9, 
   3.6455087281208153`*^9, 3.645512479765585*^9, 3.645521174840786*^9, 
   3.745823262382389*^9, 3.7458233340291233`*^9, 
   3.745838150315851*^9},ExpressionUUID->"87ae297b-126d-45e6-a274-\
39a097998e3e"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.645426331808071*^9, 3.6454263529586487`*^9}, 
   3.645426608779546*^9, 3.645439339951489*^9, 3.645439401264216*^9, 
   3.6455087281208153`*^9, 3.645512479765585*^9, 3.645521174840786*^9, 
   3.745823262382389*^9, 3.7458233340291233`*^9, 
   3.745838150316743*^9},ExpressionUUID->"4bea57f5-af20-41fd-b21c-\
1c5bfb9fdb9a"]
}, Open  ]],

Cell[TextData[{
 StyleBox["nVertices[Representations]:\nnVertices[{Representations,vi}]:\n\n- \
Representations: ",
  FontWeight->"Bold"],
 "a list of three representations\n",
 StyleBox["- vi: ",
  FontWeight->"Bold"],
 "a vertex index",
 StyleBox["\n\n",
  FontWeight->"Bold"],
 "This function gives the number of possible vertices for the three \
representations in ",
 StyleBox["Representations",
  FontWeight->"Bold"],
 ", "
}], "Text",
 CellChangeTimes->{{3.645425845834206*^9, 3.645425935728929*^9}, {
   3.645426056421232*^9, 3.645426128995276*^9}, {3.645426187004662*^9, 
   3.64542620451433*^9}, {3.645426311006948*^9, 3.645426312015605*^9}, {
   3.645426355340908*^9, 3.645426390063429*^9}, {3.645426421559478*^9, 
   3.645426662789859*^9}, {3.6454268524657307`*^9, 3.645426854655933*^9}, {
   3.645435367502561*^9, 3.645435389258048*^9}, {3.645435424846964*^9, 
   3.6454354359685097`*^9}, {3.645435512527831*^9, 3.645435563422367*^9}, {
   3.645435666492651*^9, 3.645435669059701*^9}, {3.645436087455028*^9, 
   3.6454360878635807`*^9}, {3.6454392561026497`*^9, 3.645439258349134*^9}, {
   3.645439290564599*^9, 3.64543931928948*^9}, 3.6454410026059923`*^9, {
   3.645506610536771*^9, 3.645506632406761*^9}, {3.7458232868409157`*^9, 
   3.74582328857924*^9}, {3.7458234210507793`*^9, 3.745823456352561*^9}, {
   3.745823506677075*^9, 3.7458236227965107`*^9}, {3.745823686611348*^9, 
   3.745823704517969*^9}, {3.745823780611574*^9, 
   3.745823898195375*^9}},ExpressionUUID->"0f9a85fd-b83b-443d-892e-\
25a2d50682d3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NVertices", "[", 
  RowBox[{"{", 
   RowBox[{"\"\<8\>\"", ",", "\"\<8\>\"", ",", "\"\<8\>\""}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"NVertices", "[", 
  RowBox[{"{", 
   RowBox[{"\"\<3\>\"", ",", "\"\<3\>\"", ",", "\"\<6bar\>\""}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.745833127851432*^9, 
  3.7458332224548903`*^9}},ExpressionUUID->"0d240847-daa7-46df-a34e-\
f51f46c1dbec"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{{3.7458331667105293`*^9, 
  3.745833222843725*^9}},ExpressionUUID->"d24f6a64-ff9f-4c5e-8bf6-\
e7e253441a76"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.7458331667105293`*^9, 
  3.745833222848131*^9}},ExpressionUUID->"40400154-4cd0-41d6-8dfc-\
49c12da88abe"]
}, Open  ]],

Cell[TextData[{
 StyleBox["nf[Rep]:\nnfq[Rep]:\nnfqbar[Rep]:\nnfTot[Rep]:\n\n- Rep: ",
  FontWeight->"Bold"],
 "a representation",
 StyleBox["\n\n",
  FontWeight->"Bold"],
 "The function nf gives the quark and antiquark index of a representation as \
a list, nfq gives only the quark first occurrence, nfqbar gives the antiquark \
first occurrence, and nfTot gives the sum of the two first occurrences."
}], "Text",
 CellChangeTimes->{{3.645425845834206*^9, 3.645425935728929*^9}, {
   3.645426056421232*^9, 3.645426128995276*^9}, {3.645426187004662*^9, 
   3.64542620451433*^9}, {3.645426311006948*^9, 3.645426312015605*^9}, {
   3.645426355340908*^9, 3.645426390063429*^9}, {3.645426421559478*^9, 
   3.645426662789859*^9}, {3.6454268524657307`*^9, 3.645426854655933*^9}, {
   3.645435367502561*^9, 3.645435389258048*^9}, {3.645435424846964*^9, 
   3.6454354359685097`*^9}, {3.645435512527831*^9, 3.645435563422367*^9}, {
   3.645435666492651*^9, 3.645435669059701*^9}, {3.645436087455028*^9, 
   3.6454360878635807`*^9}, {3.6454392561026497`*^9, 3.645439258349134*^9}, {
   3.645439290564599*^9, 3.64543931928948*^9}, 3.6454410026059923`*^9, {
   3.645506610536771*^9, 3.645506632406761*^9}, {3.7458232868409157`*^9, 
   3.74582328857924*^9}, {3.7458234210507793`*^9, 3.745823456352561*^9}, {
   3.745823506677075*^9, 3.7458236227965107`*^9}, {3.7458237142178802`*^9, 
   3.745823773724288*^9}},ExpressionUUID->"46d6bd3a-0c9d-437e-ac73-\
02e6dd3a7bfe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"nf", "[", "\"\<c21c1\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nfq", "[", "\"\<c21c1\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nfqbar", "[", "\"\<c21c1\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nfTot", "[", "\"\<c21c1\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.745823458869154*^9, 3.745823493610096*^9}, {
  3.745823536765724*^9, 3.745823538594091*^9}, {3.745823638487747*^9, 
  3.745823640701456*^9}},ExpressionUUID->"31916e01-6069-4f51-81dc-\
c8f45646e287"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.7458234629622917`*^9, 3.745823494293412*^9}, 
   3.745823539188795*^9, 
   3.7458236414004917`*^9},ExpressionUUID->"5ac77c3c-417c-43dc-9bfc-\
76b8caee2410"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{{3.7458234629622917`*^9, 3.745823494293412*^9}, 
   3.745823539188795*^9, 
   3.745823641402588*^9},ExpressionUUID->"88a9b3d9-f6f6-4a10-a760-\
bc0381fe65f3"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.7458234629622917`*^9, 3.745823494293412*^9}, 
   3.745823539188795*^9, 
   3.7458236414040737`*^9},ExpressionUUID->"b37f3585-48dd-4d55-9b66-\
787eeaddbfc2"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{{3.7458234629622917`*^9, 3.745823494293412*^9}, 
   3.745823539188795*^9, 
   3.74582364140588*^9},ExpressionUUID->"9118ddbc-c8b3-4bc7-b8e4-\
8f536c07d775"]
}, Open  ]],

Cell[TextData[{
 StyleBox["WignerVerbosity:\n\n",
  FontWeight->"Bold"],
 "This is a number to turn on error printing, if it is larger than 0. \n\nAs \
an example, we attempt to give a vertex order that is not 1 or -1 and \
misspelling representation\nnames."
}], "Text",
 CellChangeTimes->{{3.645425845834206*^9, 3.645425935728929*^9}, {
   3.645426056421232*^9, 3.645426128995276*^9}, {3.645426187004662*^9, 
   3.64542620451433*^9}, {3.645426311006948*^9, 3.645426312015605*^9}, {
   3.645426355340908*^9, 3.645426390063429*^9}, {3.645426421559478*^9, 
   3.645426662789859*^9}, {3.6454268524657307`*^9, 3.645426854655933*^9}, {
   3.645435367502561*^9, 3.645435389258048*^9}, {3.645435424846964*^9, 
   3.6454354359685097`*^9}, {3.645435512527831*^9, 3.645435563422367*^9}, {
   3.645435666492651*^9, 3.645435669059701*^9}, {3.645436087455028*^9, 
   3.6454360878635807`*^9}, {3.6454392561026497`*^9, 3.645439258349134*^9}, {
   3.645439290564599*^9, 3.64543931928948*^9}, 3.6454410026059923`*^9, {
   3.645506610536771*^9, 3.645506632406761*^9}, {3.7458232868409157`*^9, 
   3.74582328857924*^9}, {3.7458234210507793`*^9, 3.745823456352561*^9}, {
   3.745823506677075*^9, 3.7458236227965107`*^9}, {3.7458237142178802`*^9, 
   3.745823773724288*^9}, {3.745823951136324*^9, 3.74582398102531*^9}, {
   3.745824651646901*^9, 3.745824654949141*^9}, {3.745824726627078*^9, 
   3.745824810396455*^9}, 
   3.745838361088643*^9},ExpressionUUID->"51116841-8b01-476c-b4f1-\
a132b28b25a9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"WignerVerbosity", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Wigner6jCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<3\>\"", ",", "\"\<3\>\"", ",", "\"\<3\>\"", ",", "\"\<8\>\"", ",", 
     "\"\<8\>\"", ",", "\"\<8\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "a"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Wigner6jCoefficient", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\"\<3\>\"", ",", "\"\<3\>\"", ",", "\"\<3ba\>\"", ",", "\"\<8\>\"", ",", 
     "\"\<8\>\"", ",", "\"\< 8\>\""}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.745824400572324*^9, 3.7458244768960133`*^9}, {
  3.745824584048862*^9, 3.745824620850505*^9}, {3.745824671000557*^9, 
  3.745824715123382*^9}},ExpressionUUID->"31e5316b-dffa-4e03-916c-\
9681d83fe399"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Error! Invalid vertex orders in the argument of \
Wigner6jCoefficient! The invalid vertex orders were \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "a", "}"}], 
   "\[InvisibleSpace]", "\<\".\\nThe vertex orders should be +1 or -1.\"\>"}],
  
  SequenceForm[
  "Error! Invalid vertex orders in the argument of Wigner6jCoefficient! The \
invalid vertex orders were ", {$CellContext`a}, 
   ".\nThe vertex orders should be +1 or -1."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.74582468621213*^9, 3.745824719054957*^9}, 
   3.7458247495392027`*^9, 
   3.745833829087183*^9},ExpressionUUID->"a4c8f9bb-2437-421f-b4cf-\
e56b471516d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Error! Invalid representations in the argument of \
Wigner6jCoefficient! The invalid representations were \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"\<\"3ba\"\>", ",", "\<\" 8\"\>"}], "}"}], 
   "\[InvisibleSpace]", "\<\".\\nSee AllowedRepresentations for valid \
representations.\"\>"}],
  SequenceForm[
  "Error! Invalid representations in the argument of Wigner6jCoefficient! The \
invalid representations were ", {"3ba", " 8"}, 
   ".\nSee AllowedRepresentations for valid representations."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.74582468621213*^9, 3.745824719054957*^9}, 
   3.7458247495392027`*^9, 
   3.745833829088438*^9},ExpressionUUID->"b70186fb-2d49-48fe-9715-\
cdd464243041"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Wig6j", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"3\"\>", ",", "\<\"3\"\>", ",", "\<\"3ba\"\>", 
     ",", "\<\"8\"\>", ",", "\<\"8\"\>", ",", "\<\" 8\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.745824700430645*^9, 3.7458247190582733`*^9}, 
   3.745824749542194*^9, 
   3.745833829089525*^9},ExpressionUUID->"c9266a02-c3b5-4791-818f-\
218f89fc451b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7458234079081583`*^9, 
  3.745823411502893*^9}},ExpressionUUID->"5f790ff5-ec79-4dab-8bd7-\
275b6abe8610"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{928, 1148},
WindowMargins->{{Automatic, -371}, {Automatic, 256}},
FrontEndVersion->"11.1 for Linux x86 (64-bit) (April 18, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 315, 7, 207, "Title", "ExpressionUUID" -> \
"6f59a049-99cc-485f-9680-08e060bca410"],
Cell[898, 31, 634, 11, 71, "Text", "ExpressionUUID" -> \
"24d87ef2-c0e9-45c3-96e3-37b0912cac42"],
Cell[1535, 44, 198, 5, 34, "Input", "ExpressionUUID" -> \
"a5c19dc5-3b5f-4236-88c3-6484b7c07b5e"],
Cell[1736, 51, 384, 7, 50, "Text", "ExpressionUUID" -> \
"6930c98a-a8b6-409e-90d9-2fe1cf88e278"],
Cell[2123, 60, 442, 10, 32, "Input", "ExpressionUUID" -> \
"e34ecf9a-78eb-4a1a-bf95-cf1e7e7404a5"],
Cell[CellGroupData[{
Cell[2590, 74, 225, 5, 101, "Section", "ExpressionUUID" -> \
"2ad91359-da52-4534-966d-a338d48516ea"],
Cell[2818, 81, 1562, 32, 264, "Text", "ExpressionUUID" -> \
"103539df-a40b-44f1-94ae-e8c7efb750b4"],
Cell[CellGroupData[{
Cell[4405, 117, 587, 15, 34, "Input", "ExpressionUUID" -> \
"6bd7597c-6439-4807-bfae-5495d8e7d384"],
Cell[4995, 134, 3819, 79, 375, "Output", "ExpressionUUID" -> \
"cbcd66ca-3696-4f73-8557-114ee7e46980"]
}, Open  ]],
Cell[8829, 216, 3566, 59, 482, "Text", "ExpressionUUID" -> \
"8865a3bb-a646-4beb-9536-d86bf718bafd"],
Cell[CellGroupData[{
Cell[12420, 279, 1613, 39, 80, "Input", "ExpressionUUID" -> \
"3106fb97-346d-447c-8f4f-510c34f8ab42"],
Cell[14036, 320, 3919, 82, 375, "Output", "ExpressionUUID" -> \
"a91cce73-5e2b-4632-8a7f-f58fa4bf15d2"],
Cell[17958, 404, 886, 20, 64, "Output", "ExpressionUUID" -> \
"47fc7759-b4d3-4e87-ba10-a6b938e5449a"],
Cell[18847, 426, 1227, 30, 64, "Output", "ExpressionUUID" -> \
"6dce129d-4a3e-4a62-858a-aee1898bd4e0"]
}, Open  ]],
Cell[20089, 459, 543, 9, 51, "Text", "ExpressionUUID" -> \
"5e8251fd-cae7-4cde-9f88-0e9d830cadea"],
Cell[CellGroupData[{
Cell[20657, 472, 1817, 41, 80, "Input", "ExpressionUUID" -> \
"ddc71cd5-1c74-4882-9587-1815ef2b6e92"],
Cell[22477, 515, 3684, 79, 375, "Output", "ExpressionUUID" -> \
"a0d1a06f-3d4b-4438-9c96-e8cc919135e9"],
Cell[26164, 596, 531, 12, 51, "Output", "ExpressionUUID" -> \
"c409c747-d574-4f6d-946a-2af5200bc923"],
Cell[26698, 610, 513, 11, 51, "Output", "ExpressionUUID" -> \
"b9fddcad-39db-4dfb-bad1-cc530b19c012"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27260, 627, 314, 5, 65, "Section", "ExpressionUUID" -> \
"c7fc9264-c352-4667-8051-51844966ee89"],
Cell[27577, 634, 1872, 29, 230, "Text", "ExpressionUUID" -> \
"723f20c2-4248-47ab-a27e-77b56c224524"],
Cell[CellGroupData[{
Cell[29474, 667, 175, 3, 32, "Input", "ExpressionUUID" -> \
"b64bac4c-66d6-412b-9dc0-58c5f03028e0"],
Cell[29652, 672, 1422, 23, 80, "Output", "ExpressionUUID" -> \
"0d1f80fc-5d82-4be6-b703-5cccf917a18e"]
}, Open  ]],
Cell[31089, 698, 867, 15, 69, "Text", "ExpressionUUID" -> \
"4bd60049-3e1d-4ef7-8226-d6781d51490d"],
Cell[CellGroupData[{
Cell[31981, 717, 599, 12, 99, "Input", "ExpressionUUID" -> \
"e28c6dc7-8ef7-4178-90ff-a2e1eebfefbd"],
Cell[32583, 731, 576, 14, 50, "Output", "ExpressionUUID" -> \
"56e9e323-713b-4be2-b9d1-b3695308e857"],
Cell[33162, 747, 371, 6, 32, "Output", "ExpressionUUID" -> \
"604361ce-86ec-45d9-970b-bb9ae6cd095d"],
Cell[33536, 755, 371, 6, 32, "Output", "ExpressionUUID" -> \
"0d5a65cc-c4eb-4331-9bea-bb37189d1e16"],
Cell[33910, 763, 368, 6, 32, "Output", "ExpressionUUID" -> \
"3194e172-1e7c-4849-9457-be0b9e6b1325"]
}, Open  ]],
Cell[34293, 772, 1298, 22, 169, "Text", "ExpressionUUID" -> \
"f6c48df4-46e9-4fee-b754-ecd95c58d359"],
Cell[CellGroupData[{
Cell[35616, 798, 709, 17, 77, "Input", "ExpressionUUID" -> \
"ccd8fd1c-5c04-4dae-9070-32d9a13b5af2"],
Cell[36328, 817, 486, 10, 34, "Output", "ExpressionUUID" -> \
"de6f092e-6f5c-4ebd-9931-971223300743"],
Cell[36817, 829, 408, 9, 34, "Output", "ExpressionUUID" -> \
"a9e6d3f7-fd59-4766-ab05-40ce302a6ce0"],
Cell[37228, 840, 413, 9, 34, "Output", "ExpressionUUID" -> \
"ed285732-4577-484a-9d6a-04b3a956af81"]
}, Open  ]],
Cell[37656, 852, 2813, 46, 443, "Text", "ExpressionUUID" -> \
"4f093c40-a2de-49e6-aa92-a803f85e3b5a"],
Cell[CellGroupData[{
Cell[40494, 902, 758, 18, 57, "Input", "ExpressionUUID" -> \
"1bd23b0e-a804-45fc-bf13-43af903d8092"],
Cell[41255, 922, 388, 7, 32, "Output", "ExpressionUUID" -> \
"87ae297b-126d-45e6-a274-39a097998e3e"],
Cell[41646, 931, 371, 6, 32, "Output", "ExpressionUUID" -> \
"4bea57f5-af20-41fd-b21c-1c5bfb9fdb9a"]
}, Open  ]],
Cell[42032, 940, 1529, 31, 148, "Text", "ExpressionUUID" -> \
"0f9a85fd-b83b-443d-892e-25a2d50682d3"],
Cell[CellGroupData[{
Cell[43586, 975, 426, 11, 57, "Input", "ExpressionUUID" -> \
"0d240847-daa7-46df-a34e-f51f46c1dbec"],
Cell[44015, 988, 156, 3, 32, "Output", "ExpressionUUID" -> \
"d24f6a64-ff9f-4c5e-8bf6-e7e253441a76"],
Cell[44174, 993, 156, 3, 32, "Output", "ExpressionUUID" -> \
"40400154-4cd0-41d6-8dfc-49c12da88abe"]
}, Open  ]],
Cell[44345, 999, 1455, 24, 189, "Text", "ExpressionUUID" -> \
"46d6bd3a-0c9d-437e-ac73-02e6dd3a7bfe"],
Cell[CellGroupData[{
Cell[45825, 1027, 502, 8, 99, "Input", "ExpressionUUID" -> \
"31916e01-6069-4f51-81dc-c8f45646e287"],
Cell[46330, 1037, 252, 6, 34, "Output", "ExpressionUUID" -> \
"5ac77c3c-417c-43dc-9bfc-76b8caee2410"],
Cell[46585, 1045, 205, 4, 32, "Output", "ExpressionUUID" -> \
"88a9b3d9-f6f6-4a10-a760-bc0381fe65f3"],
Cell[46793, 1051, 207, 4, 32, "Output", "ExpressionUUID" -> \
"b37f3585-48dd-4d55-9b66-787eeaddbfc2"],
Cell[47003, 1057, 204, 4, 32, "Output", "ExpressionUUID" -> \
"9118ddbc-c8b3-4bc7-b8e4-8f536c07d775"]
}, Open  ]],
Cell[47222, 1064, 1482, 24, 128, "Text", "ExpressionUUID" -> \
"51116841-8b01-476c-b4f1-a132b28b25a9"],
Cell[CellGroupData[{
Cell[48729, 1092, 1096, 27, 80, "Input", "ExpressionUUID" -> \
"31e5316b-dffa-4e03-916c-9681d83fe399"],
Cell[CellGroupData[{
Cell[49850, 1123, 691, 16, 65, "Print", "ExpressionUUID" -> \
"a4c8f9bb-2437-421f-b4cf-e56b471516d7"],
Cell[50544, 1141, 771, 17, 65, "Print", "ExpressionUUID" -> \
"b70186fb-2d49-48fe-9715-cdd464243041"]
}, Open  ]],
Cell[51330, 1161, 553, 13, 34, "Output", "ExpressionUUID" -> \
"c9266a02-c3b5-4791-818f-218f89fc451b"]
}, Open  ]],
Cell[51898, 1177, 154, 3, 32, "Input", "ExpressionUUID" -> \
"5f790ff5-ec79-4dab-8bd7-275b6abe8610"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Wigner6jCoefficientsWithQuarks.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Wigner 6j coefficients for up to 4 quark-antiquark pairs or gluons, for leading order QCD*)


(* ::Text:: *)
(*This package contains all Wigner 6j coefficients required to evaluate any QCD color structure with up to 4 quark-antiquark pairs or gluons with any number of colors, Nc, for leading order QCD. (The coefficients from arXiv:1507.03814 have been included for convenience.) It also contains a function, Wigner6jCoefficient, that takes as input an arbitrary Wigner coefficient that can occur for up to 4 quark-antiquark pairs or gluons for leading order QCD and gives its value. (See the notebook UsingWignerCoefficients.nb.)*)


(* ::Subsection::Closed:: *)
(*All Wigner 6j Coefficients required for up to 4 quark-antiquark pairs or gluons, for leading order QCD*)


Wig6j[{{"0", "0", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[(-3 + Nc)*Nc]*(-1 + Nc^2))
 
Wig6j[{{"0", "0", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"0", "0", "0", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"0", "0", "0", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    Sqrt[(-4 + Nc)/(-3 + Nc)]/(Sqrt[2]*Nc*(-1 + Nc^2))
 
Wig6j[{{"0", "0", "0", "8", "8", "8"}, {2, 2, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[(-3 + Nc)*Nc]*(-1 + Nc^2))
 
Wig6j[{{"0", "0", "0", "8", "8", "8"}, {2, 2, 1, 2}}] = 0
 
Wig6j[{{"0", "0", "0", "8", "8", "8"}, {2, 2, 2, 1}}] = 0
 
Wig6j[{{"0", "0", "0", "8", "8", "8"}, {2, 2, 2, 2}}] = 
    (Sqrt[(-4 + Nc)/(-3 + Nc)]*(32 - 20*Nc - 4*Nc^2 + Nc^3))/
     (Sqrt[2]*(-2 + Nc)*Nc*(1 + Nc)*(8 - 6*Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"0", "0", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (-2 + Nc)/(Sqrt[2]*Sqrt[-3 + Nc]*Nc^(3/2)*(-1 + Nc^2))
 
Wig6j[{{"0", "0", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[(6*Nc + Nc^2 - Nc^3)/(4 - 2*Nc)]/(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)
 
Wig6j[{{"0", "0", "8", "0", "0", "8"}, {1, 1, 1, 1}}] = 
    (-4 + 3*Nc)/((-3 + Nc)*(-1 + Nc)*Nc^2*(1 + Nc))
 
Wig6j[{{"0", "0", "8", "0", "0", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"0", "0", "8", "0", "0", "8"}, {1, 2, 1, 2}}] = 
    -(1/(Nc*(3 - Nc - 3*Nc^2 + Nc^3)))
 
Wig6j[{{"0", "0", "8", "0", "0", "8"}, {2, 2, 1, 1}}] = 
    (-4 + 3*Nc)/((-3 + Nc)*(-1 + Nc)*Nc^2*(1 + Nc))
 
Wig6j[{{"0", "0", "8", "0", "0", "8"}, {2, 2, 1, 2}}] = 0
 
Wig6j[{{"0", "0", "8", "0", "0", "8"}, {2, 2, 2, 2}}] = 
    (-64 + 80*Nc - 12*Nc^2 - 16*Nc^3 + 3*Nc^4)/((-3 + Nc)*(-2 + Nc)*Nc^2*
      (1 + Nc)*(8 - 6*Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"0", "0", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    (2 - Nc)/(Nc^2*(3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"0", "0", "8", "0", "8", "8"}, {1, 1, 1, 1}}] = 
    -2/((-3 + Nc)*Nc^2*(1 + Nc))
 
Wig6j[{{"0", "0", "8", "10", "0", "8"}, {1, 2, 1, 1}}] = 
    -(Sqrt[(-4 + Nc)/(Nc*(-4 + Nc^2))]/(3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"0", "0", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 
    ((-2 + 3*Nc)*Sqrt[(-6 - Nc + Nc^2)/(-2 + Nc)])/((-3 + Nc)*(-1 + Nc)*
      Nc^(3/2)*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"0", "0", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    -(Sqrt[(-6 + Nc + Nc^2)/(Nc^3*(2 + Nc))]/(3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"0", "0", "8", "10", "8", "8"}, {1, 1, 1, 1}}] = 
    -((Sqrt[2]*Sqrt[(3 - 4*Nc + Nc^2)/((-2 + Nc)*Nc^3)])/
      (3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"0", "0", "8", "8", "0", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"0", "0", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/(Sqrt[-3 + Nc]*Nc^(3/2)*(1 + Nc))
 
Wig6j[{{"0", "0", "8", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"0", "10", "0", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    Sqrt[(8 - 6*Nc + Nc^2)*(-6 - Nc + Nc^2)]/(Sqrt[2]*(-3 + Nc)*(-2 + Nc)*
      (-1 + Nc)*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"0", "10", "0", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (Sqrt[(-4 + Nc)/(-3 + Nc)]*(-4 + 2*Nc + Nc^2))/
     (Sqrt[2]*Nc*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"0", "10", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[-4 + Nc^2]/(Sqrt[2]*Nc*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"0", "10", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Nc/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"0", "10", "10", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    Sqrt[((3 + Nc)*(-4 + Nc^2))/(-3 + Nc)]/(Sqrt[2]*(-1 + Nc)*Nc*(1 + Nc)*
      (2 + Nc))
 
Wig6j[{{"0", "10", "10", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    ((-4 + Nc)*Sqrt[(3 + Nc)/(-3 + Nc)])/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"0", "10", "8", "0", "0", "8"}, {1, 2, 1, 2}}] = 
    (4 - 2*Nc + Nc^2)/(12*Nc - 4*Nc^2 - 15*Nc^3 + 5*Nc^4 + 3*Nc^5 - Nc^6)
 
Wig6j[{{"0", "10", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    (2*(2 - 2*Nc - 2*Nc^2 + Nc^3))/((-3 + Nc)*Nc^2*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"0", "10", "8", "0", "10bar", "8"}, {1, 1, 1, 1}}] = 
    -4/(Nc^2*(12 + 8*Nc - 7*Nc^2 - 2*Nc^3 + Nc^4))
 
Wig6j[{{"0", "10", "8", "0", "8", "8"}, {1, 1, 1, 1}}] = 
    -2/(Nc^2*(6 + Nc - 4*Nc^2 + Nc^3))
 
Wig6j[{{"0", "10", "8", "10", "0", "8"}, {1, 2, 1, 1}}] = 
    -(Sqrt[(-4 + Nc)/(-3 + Nc)]/(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"0", "10", "8", "10", "0", "8"}, {2, 2, 1, 1}}] = 
    ((-4 + 3*Nc)*Sqrt[-12 - Nc + Nc^2])/((-3 + Nc)*(-2 + Nc)*Nc*(1 + Nc)*
      (-2 + Nc + Nc^2))
 
Wig6j[{{"0", "10", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 
    -(1/(Nc*(2 - Nc - 2*Nc^2 + Nc^3)))
 
Wig6j[{{"0", "10", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[(3 + Nc)/(-3 + Nc)]/(Nc*(2 + Nc - 2*Nc^2 - Nc^3))
 
Wig6j[{{"0", "10", "8", "10", "10", "8"}, {2, 1, 1, 2}}] = 
    (6 - 3*Nc + Nc^2)/(12*Nc - 4*Nc^2 - 15*Nc^3 + 5*Nc^4 + 3*Nc^5 - Nc^6)
 
Wig6j[{{"0", "10", "8", "10", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/(Nc*(2 + Nc - Nc^2)*Sqrt[-2 + Nc + Nc^2])
 
Wig6j[{{"0", "10", "8", "10", "8", "8"}, {2, 1, 1, 1}}] = 
    (Sqrt[2]*Sqrt[3 + Nc])/((-2 + Nc)*Nc*(1 + Nc)*
      Sqrt[(-3 + Nc)*(-1 + Nc)*(2 + Nc)])
 
Wig6j[{{"0", "10", "8", "27", "10", "8"}, {1, 1, 1, 1}}] = 
    -4/(4*Nc^2 - 5*Nc^4 + Nc^6)
 
Wig6j[{{"0", "10", "8", "27", "10bar", "8"}, {1, 1, 1, 1}}] = 
    4/(Nc^2*(-4 + Nc^2))
 
Wig6j[{{"0", "10", "8", "27", "8", "8"}, {1, 1, 1, 1}}] = 
    -2/(Nc^2*Sqrt[4 - 5*Nc^2 + Nc^4])
 
Wig6j[{{"0", "10", "8", "8", "0", "8"}, {1, 2, 1, 1}}] = 
    (Sqrt[2]*Sqrt[(24 - 2*Nc - 5*Nc^2 + Nc^3)/(-1 + Nc)])/
     (12*Nc + 8*Nc^2 - 7*Nc^3 - 2*Nc^4 + Nc^5)
 
Wig6j[{{"0", "10", "8", "8", "10", "8"}, {1, 1, 1, 1}}] = 
    2/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"0", "10", "8", "8", "10bar", "8"}, {1, 1, 1, 1}}] = 
    -2/(Nc*(1 + Nc)*(-4 + Nc^2))
 
Wig6j[{{"0", "10", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    1/(Sqrt[2 - 3*Nc + Nc^2]*(Nc + Nc^2))
 
Wig6j[{{"0", "10", "8", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    1/((-2 + Nc)*(1 + Nc)*Sqrt[-2 + Nc + Nc^2])
 
Wig6j[{{"0", "8", "0", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"0", "8", "0", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (Sqrt[2]*Sqrt[(-4 + Nc)/(-3 + Nc)])/((-2 + Nc)*Nc*(1 + Nc))
 
Wig6j[{{"0", "8", "8", "0", "0", "8"}, {1, 2, 1, 2}}] = 
    2/(Nc*(6 + Nc - 4*Nc^2 + Nc^3))
 
Wig6j[{{"0", "8", "8", "0", "8", "8"}, {1, 1, 1, 1}}] = 
    (2 - Nc + Nc^2)/((-3 + Nc)*(-2 + Nc)*Nc^2*(-1 + Nc^2))
 
Wig6j[{{"0", "8", "8", "1", "8", "8"}, {1, 1, 1, 1}}] = (-1 + Nc^2)^(-1)
 
Wig6j[{{"0", "8", "8", "10", "8", "8"}, {1, 1, 1, 1}}] = 
    (2*Nc - Nc^2 - 2*Nc^3 + Nc^4)^(-1)
 
Wig6j[{{"0", "8", "8", "27", "8", "8"}, {1, 1, 1, 1}}] = 1/(Nc^2*(-1 + Nc^2))
 
Wig6j[{{"0", "8", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = -(Nc - Nc^3)^(-1)
 
Wig6j[{{"0", "8", "8", "8", "8", "8"}, {2, 1, 1, 1}}] = 0
 
Wig6j[{{"0", "8", "8", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (-2 + Nc + 2*Nc^2 - Nc^3)^(-1)
 
Wig6j[{{"0", "c2c1", "3", "0", "c1c2", "3"}, {1, 1, 1, 1}}] = 
    -4/(Nc^2*(6 + Nc - 4*Nc^2 + Nc^3))
 
Wig6j[{{"0", "c2c1", "3", "8", "c1c2", "3"}, {1, 1, 1, 1}}] = 
    -2/(2*Nc + Nc^2 - Nc^3)
 
Wig6j[{{"0", "c2c1", "8", "15", "8", "3"}, {1, 1, 1, 1}}] = 
    -((Sqrt[2]*Sqrt[(2 - 3*Nc + Nc^2)/Nc^3])/(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"0", "c2c1", "8", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[2]/((1 + Nc)*Sqrt[Nc*(2 - 3*Nc + Nc^2)]))
 
Wig6j[{{"0", "c2c1", "8", "c2c1", "8", "3"}, {1, 1, 1, 1}}] = 
    -2/((-2 - Nc + Nc^2)*Sqrt[Nc*(-1 - 2*Nc + 3*Nc^2)])
 
Wig6j[{{"0", "c2c1", "8", "c2c1", "8", "3"}, {2, 1, 1, 1}}] = 
    (Sqrt[2]*Sqrt[(6 - 5*Nc - 2*Nc^2 + Nc^3)/(Nc^3 + 3*Nc^4)])/
     (-6 + 11*Nc - 6*Nc^2 + Nc^3)
 
Wig6j[{{"1", "3", "3", "1", "3bar", "3"}, {1, 1, 1, 1}}] = Nc^(-1)
 
Wig6j[{{"1", "3", "8", "3", "8", "3"}, {1, 1, 1, 1}}] = 1/Sqrt[Nc*(-1 + Nc^2)]
 
Wig6j[{{"1", "8", "8", "1", "8", "8"}, {1, 1, 1, 1}}] = (-1 + Nc^2)^(-1)
 
Wig6j[{{"1", "8", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = (-1 + Nc^2)^(-1)
 
Wig6j[{{"1", "8", "8", "8", "8", "8"}, {2, 1, 1, 1}}] = 0
 
Wig6j[{{"1", "8", "8", "8", "8", "8"}, {2, 1, 1, 2}}] = (-1 + Nc^2)^(-1)
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[-4 + Nc^2]*(-1 + Nc^2))
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    3/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    Sqrt[-9 + Nc^2]/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {2, 2, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[-4 + Nc^2]*(-1 + Nc^2))
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {2, 2, 1, 2}}] = 
    1/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {2, 2, 2, 1}}] = 
    Sqrt[2]/((1 - Nc^2)*Sqrt[36 - 13*Nc^2 + Nc^4])
 
Wig6j[{{"10", "10", "10", "8", "8", "8"}, {2, 2, 2, 2}}] = 
    (-27 + Nc^2)/(Sqrt[2]*Sqrt[-9 + Nc^2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"10", "10", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[(-2 + Nc)/(2 + Nc)]/(Sqrt[2]*Nc*(-1 + Nc^2))
 
Wig6j[{{"10", "10", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(Nc/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4)))
 
Wig6j[{{"10", "10", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 
    3/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10", "10", "8", "10", "10", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"10", "10", "8", "10", "10", "8"}, {1, 2, 1, 2}}] = 
    -(4 - 5*Nc^2 + Nc^4)^(-1)
 
Wig6j[{{"10", "10", "8", "10", "10", "8"}, {2, 2, 1, 1}}] = 
    3/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10", "10", "8", "10", "10", "8"}, {2, 2, 1, 2}}] = 
    (2*Sqrt[-36 + 49*Nc^2 - 14*Nc^4 + Nc^6])/((-9 + Nc^2)*
      (4 - 5*Nc^2 + Nc^4)^(3/2))
 
Wig6j[{{"10", "10", "8", "10", "10", "8"}, {2, 2, 2, 2}}] = 
    (-47 + 3*Nc^2)/((-9 + Nc^2)*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"10", "10", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    (2*Nc + Nc^2 - 2*Nc^3 - Nc^4)^(-1)
 
Wig6j[{{"10", "10", "8", "10", "8", "8"}, {1, 1, 1, 1}}] = 
    -2/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10", "10", "8", "27", "10", "8"}, {1, 2, 1, 1}}] = 
    Sqrt[(-3 + Nc)/(3 + Nc)]/(Nc*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"10", "10", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    ((2 + 3*Nc)*Sqrt[(-6 + Nc + Nc^2)/(2 + Nc)])/((-2 + Nc)*(-1 + Nc)*
      Nc^(3/2)*(1 + Nc)*(3 + Nc))
 
Wig6j[{{"10", "10", "8", "27", "27", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[(4 + Nc)/(3 + Nc)]/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10", "10", "8", "27", "8", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[2]/((-1 + Nc)*Nc*Sqrt[(-2 + Nc)*(1 + Nc)]*(2 + Nc)))
 
Wig6j[{{"10", "10", "8", "8", "10", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"10", "10", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/(Sqrt[-4 + Nc^2]*(-1 + Nc^2))
 
Wig6j[{{"10", "10", "8", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[2]/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10", "15", "3", "10", "c1c2", "3"}, {1, 1, 1, 1}}] = 
    -4/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"10", "15", "3", "8", "c1c2", "3"}, {1, 1, 1, 1}}] = 
    2/(Nc*Sqrt[4 - 5*Nc^2 + Nc^4])
 
Wig6j[{{"10", "15", "8", "15", "8", "3"}, {1, 1, 1, 1}}] = 
    2/(Sqrt[Nc*(1 + Nc)*(-1 + 3*Nc)]*(-2 + Nc + Nc^2))
 
Wig6j[{{"10", "15", "8", "15", "8", "3"}, {2, 1, 1, 1}}] = 
    -((Sqrt[2]*Sqrt[((3 + Nc)*(4 - 5*Nc^2 + Nc^4))/(Nc*(-1 + 3*Nc))])/
      ((-2 + Nc)*(1 + Nc)*(-2 + Nc + Nc^2)^(3/2)))
 
Wig6j[{{"10", "15", "8", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[2]/((-1 + Nc)*Sqrt[Nc*(2 + 3*Nc + Nc^2)]))
 
Wig6j[{{"10", "15", "8", "c2c1", "8", "3"}, {1, 1, 1, 1}}] = 
    (Sqrt[2]*Sqrt[-4 - 4/Nc + Nc + Nc^2])/((-2 + Nc)^(3/2)*(-1 + Nc)*(1 + Nc)*
      (2 + Nc))
 
Wig6j[{{"10", "27", "10", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    -(Sqrt[((-3 + Nc)*(6 + 5*Nc + Nc^2))/(-2 + Nc)]/(Sqrt[2]*(-1 + Nc)*Nc*
       (1 + Nc)*(3 + Nc)))
 
Wig6j[{{"10", "27", "10", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (Sqrt[(-3 + Nc)/(3 + Nc)]*(4 + Nc))/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"10", "27", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (2 + Nc)/(Sqrt[2]*Nc^(3/2)*Sqrt[3 + Nc]*(-1 + Nc^2))
 
Wig6j[{{"10", "27", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(1/((-1 + Nc^2)*Sqrt[-8 - 24/Nc + 6*Nc + 2*Nc^2]))
 
Wig6j[{{"10", "27", "27", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    -(1/(Sqrt[2]*Sqrt[((-2 + Nc)*(2 + Nc)*(3 + Nc))/(4 + Nc)]*(-1 + Nc^2)))
 
Wig6j[{{"10", "27", "27", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (Sqrt[(4 + Nc)/(3 + Nc)]*(-4 - 2*Nc + Nc^2))/
     (Sqrt[2]*Nc*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"10", "27", "8", "10", "10", "8"}, {1, 2, 1, 2}}] = 
    -((6 + 3*Nc + Nc^2)/(12*Nc + 4*Nc^2 - 15*Nc^3 - 5*Nc^4 + 3*Nc^5 + Nc^6))
 
Wig6j[{{"10", "27", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    (2*(-2 - 2*Nc + 2*Nc^2 + Nc^3))/((-2 + Nc)*(-1 + Nc)*Nc^2*(1 + Nc)*
      (2 + Nc)*(3 + Nc))
 
Wig6j[{{"10", "27", "8", "10", "8", "8"}, {1, 1, 1, 1}}] = 
    -2/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"10", "27", "8", "10bar", "27", "8"}, {1, 1, 1, 1}}] = 
    -4/((-1 + Nc)*Nc^2*(3 + Nc)*(-4 + Nc^2))
 
Wig6j[{{"10", "27", "8", "10bar", "8", "8"}, {1, 1, 1, 1}}] = 
    -2/(Nc*(4 - 4*Nc - Nc^2 + Nc^3))
 
Wig6j[{{"10", "27", "8", "27", "10", "8"}, {1, 2, 1, 1}}] = 
    Sqrt[((-3 + Nc)*(2 + Nc))/(-2 + Nc)]/((-1 + Nc)*Nc^(3/2)*(1 + Nc)*
      (3 + Nc))
 
Wig6j[{{"10", "27", "8", "27", "10", "8"}, {2, 2, 1, 1}}] = 
    ((4 + 3*Nc)*Sqrt[-12 + Nc + Nc^2])/((-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)*
      (2 + Nc)*(3 + Nc))
 
Wig6j[{{"10", "27", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    (2 + Nc)/(Nc^2*(3 + Nc - 3*Nc^2 - Nc^3))
 
Wig6j[{{"10", "27", "8", "27", "27", "8"}, {1, 1, 1, 2}}] = 
    1/((-1 + Nc)*(1 + Nc)*(3 + Nc)*Sqrt[(Nc*(-4 + Nc^2))/(4 + Nc)])
 
Wig6j[{{"10", "27", "8", "27", "27", "8"}, {2, 1, 1, 2}}] = 
    -((4 + 2*Nc + Nc^2)/(12*Nc + 4*Nc^2 - 15*Nc^3 - 5*Nc^4 + 3*Nc^5 + Nc^6))
 
Wig6j[{{"10", "27", "8", "27", "8", "8"}, {1, 1, 1, 1}}] = 
    (Sqrt[2]*Sqrt[(3 + 4*Nc + Nc^2)/(Nc^3*(2 + Nc))])/(3 + Nc - 3*Nc^2 - Nc^3)
 
Wig6j[{{"10", "27", "8", "27", "8", "8"}, {2, 1, 1, 1}}] = 
    -((Sqrt[2]*Sqrt[((4 + Nc)*(3 + 4*Nc + Nc^2))/(-2 + Nc)])/
      ((-1 + Nc)*Nc*(1 + Nc)*(2 + Nc)*(3 + Nc)))
 
Wig6j[{{"10", "27", "8", "8", "10", "8"}, {1, 2, 1, 1}}] = 
    -((Sqrt[2]*Sqrt[-9 + Nc^2])/((-1 + Nc)*Nc*Sqrt[(-2 + Nc)*(1 + Nc)]*
       (2 + Nc)*(3 + Nc)))
 
Wig6j[{{"10", "27", "8", "8", "27", "8"}, {1, 1, 1, 1}}] = 
    2/((-1 + Nc)*Nc^2*(2 + Nc)*(3 + Nc))
 
Wig6j[{{"10", "27", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    1/((-1 + Nc)*Nc*Sqrt[(1 + Nc)*(2 + Nc)])
 
Wig6j[{{"10", "27", "8", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(1/(Sqrt[(-2 + Nc)*(1 + Nc)]*(-2 + Nc + Nc^2)))
 
Wig6j[{{"10", "8", "10", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"10", "8", "10", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (Sqrt[2]*Sqrt[-9 + Nc^2])/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10", "8", "8", "1", "8", "8"}, {1, 1, 1, 1}}] = (1 - Nc^2)^(-1)
 
Wig6j[{{"10", "8", "8", "10", "10", "8"}, {1, 2, 1, 2}}] = 
    2/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10", "8", "8", "10", "8", "8"}, {1, 1, 1, 1}}] = 
    (4 - 5*Nc^2 + Nc^4)^(-1)
 
Wig6j[{{"10", "8", "8", "10bar", "8", "8"}, {1, 1, 1, 1}}] = 
    (4 - 5*Nc^2 + Nc^4)^(-1)
 
Wig6j[{{"10", "8", "8", "27", "8", "8"}, {1, 1, 1, 1}}] = 
    1/((-1 + Nc)*Nc*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"10", "8", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = 0
 
Wig6j[{{"10", "8", "8", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    1/((1 - Nc^2)*Sqrt[-4 + Nc^2])
 
Wig6j[{{"10", "8", "8", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    -2/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10bar", "c2c1", "8", "15", "8", "3"}, {1, 1, 1, 1}}] = 
    (Sqrt[2]*Sqrt[-3 + 2/Nc + Nc])/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"10bar", "c2c1", "8", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/((1 + Nc)*Sqrt[Nc*(2 - 3*Nc + Nc^2)])
 
Wig6j[{{"10bar", "c2c1", "8", "c2c1", "8", "3"}, {1, 1, 1, 1}}] = 
    2/((-2 + Nc)*(1 + Nc)*Sqrt[(-1 + Nc)*Nc*(1 + 3*Nc)])
 
Wig6j[{{"10bar", "c2c1", "8", "c2c1", "8", "3"}, {2, 1, 1, 1}}] = 
    -((Sqrt[2]*Sqrt[(3 - 4*Nc + Nc^2)/(2*Nc + 7*Nc^2 + 3*Nc^3)])/
      (2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"15", "15", "3", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (-1 - 2*Nc)/((-1 + Nc)^(3/2)*(1 + Nc)*(2 + Nc)*
      Sqrt[(Nc*(-1 + 3*Nc))/(-2 + Nc + Nc^2)])
 
Wig6j[{{"15", "15", "3", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    (2 - Nc)/((-1 + Nc)*(1 + Nc)*(2 + Nc)*Sqrt[Nc*(2 - 7*Nc + 3*Nc^2)])
 
Wig6j[{{"15", "15", "8", "15", "3", "8"}, {1, 1, 1, 1}}] = 
    -((2 + 4*Nc)/(2 - 5*Nc - 5*Nc^2 + 5*Nc^3 + 3*Nc^4))
 
Wig6j[{{"15", "15", "8", "3", "15", "8"}, {1, 2, 1, 1}}] = 
    -((Sqrt[2]*Sqrt[12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 3*Nc^4 + Nc^5])/
      ((-1 + 3*Nc)*(-2 - Nc + 2*Nc^2 + Nc^3)^(3/2)))
 
Wig6j[{{"15", "24", "15", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    ((-1 + 2*Nc)*Sqrt[-4 + 10*Nc + 6*Nc^2])/(Nc*(2 + Nc)*(-1 + 3*Nc)*
      (-1 + Nc^2))
 
Wig6j[{{"15", "24", "15", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    (2*(-2 + Nc))/((-1 + Nc^2)*Sqrt[12 - 32*Nc - 15*Nc^2 + 8*Nc^3 + 3*Nc^4])
 
Wig6j[{{"15", "24", "3", "15", "10", "3"}, {1, 1, 1, 1}}] = 
    2/(Nc*(-2 - Nc + 2*Nc^2 + Nc^3))
 
Wig6j[{{"15", "24", "3", "15", "27", "3"}, {1, 1, 1, 1}}] = 
    2/((-1 + Nc)*Nc*(2 + Nc)*(3 + Nc))
 
Wig6j[{{"15", "24", "3", "15", "8", "3"}, {1, 1, 1, 1}}] = 
    2/((-1 + Nc)*Nc*(2 + Nc))
 
Wig6j[{{"15", "3", "15", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    -(1/(Sqrt[2]*(2 + 3*Nc + Nc^2)*Sqrt[((-1 + Nc)^2*Nc*(-1 + 3*Nc))/
         (-12 - 4*Nc + 3*Nc^2 + Nc^3)]))
 
Wig6j[{{"15", "3", "15", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (3*Sqrt[(Nc*(3 + Nc))/(-2 + 6*Nc)])/(-2 - Nc + 2*Nc^2 + Nc^3)
 
Wig6j[{{"15", "3", "3", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    -(1/(Sqrt[2]*Sqrt[Nc]*(-1 + Nc^2)))
 
Wig6j[{{"15", "3", "3", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[-4/Nc + Nc]/(Sqrt[2]*(2 + Nc)*(-1 + Nc^2))
 
Wig6j[{{"15", "3", "8", "15", "15", "8"}, {1, 2, 1, 2}}] = 
    (1 - Nc + 4*Nc^2)/(2*Nc - 5*Nc^2 - 5*Nc^3 + 5*Nc^4 + 3*Nc^5)
 
Wig6j[{{"15", "3", "8", "15", "3", "8"}, {1, 1, 1, 1}}] = 
    1/((1 + Nc)*(-2 + Nc + Nc^2))
 
Wig6j[{{"15", "6", "15", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    -(((1 + Nc^2)*Sqrt[-4 + 10*Nc + 6*Nc^2])/(Nc*(2 + Nc)*(-1 + 3*Nc)*
       (-1 + Nc^2)))
 
Wig6j[{{"15", "6", "15", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    (-2*(-6 + Nc + Nc^2))/((-1 + Nc^2)*Sqrt[12 - 32*Nc - 15*Nc^2 + 8*Nc^3 + 
        3*Nc^4])
 
Wig6j[{{"15", "6", "3", "15", "10", "3"}, {1, 1, 1, 1}}] = 
    -2/(Nc*(-2 + Nc + Nc^2))
 
Wig6j[{{"15", "6", "3", "15", "27", "3"}, {1, 1, 1, 1}}] = 
    2/((-1 + Nc)*Nc*(2 + Nc))
 
Wig6j[{{"15", "6", "3", "15", "8", "3"}, {1, 1, 1, 1}}] = 
    2/(Nc*(2 + Nc - 2*Nc^2 - Nc^3))
 
Wig6j[{{"15", "6", "3", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[2]/(Sqrt[(-1 + Nc)*Nc]*(1 + Nc)))
 
Wig6j[{{"15", "6", "8", "6", "15", "3"}, {1, 1, 1, 1}}] = 
    (-2*Sqrt[2]*(-1 + Nc + Nc^2))/(Nc*(1 + Nc)*Sqrt[-1 + 3*Nc]*
      (-2 + Nc + Nc^2))
 
Wig6j[{{"15", "6", "8", "6", "15", "3"}, {1, 2, 1, 1}}] = 
    (2*Sqrt[(-6 + Nc + Nc^2)/(-1 + 3*Nc)])/((1 + Nc)*(-2 + Nc + Nc^2))
 
Wig6j[{{"15", "6", "8", "6", "3", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/((1 + Nc)*Sqrt[Nc*(-2 + Nc + Nc^2)])
 
Wig6j[{{"15", "6", "8", "c2c0", "3", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/((-1 + Nc)*Nc*Sqrt[1 + Nc])
 
Wig6j[{{"15", "c21c1", "15", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/((Nc - Nc^2)*Sqrt[-2 + 5*Nc + 3*Nc^2])
 
Wig6j[{{"15", "c21c1", "15", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    (-3 - Nc)/((-1 + Nc)*Nc*Sqrt[12 - 32*Nc - 15*Nc^2 + 8*Nc^3 + 3*Nc^4])
 
Wig6j[{{"15", "c21c1", "3", "15", "10", "3"}, {1, 1, 1, 1}}] = 
    2/(Nc*(4 - 4*Nc - Nc^2 + Nc^3))
 
Wig6j[{{"15", "c21c1", "3", "15", "27", "3"}, {1, 1, 1, 1}}] = 
    2/(Nc^2*(-2 + Nc + Nc^2))
 
Wig6j[{{"15", "c21c1", "3", "15", "8", "3"}, {1, 1, 1, 1}}] = 
    -(1/(Nc*(-2 + Nc + Nc^2)))
 
Wig6j[{{"15bar", "10bar", "15bar", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/((Nc + Nc^2)*Sqrt[-2 + 5*Nc + 3*Nc^2])
 
Wig6j[{{"15bar", "10bar", "15bar", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    (-2*(3 + Nc))/((-1 + Nc^2)*Sqrt[(2 + Nc)*(6 - 19*Nc + 2*Nc^2 + 3*Nc^3)])
 
Wig6j[{{"15bar", "27", "15bar", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[-4 + 10*Nc + 6*Nc^2]/((-1 + Nc)*Nc*(2 + Nc)*(-1 + 3*Nc)))
 
Wig6j[{{"15bar", "27", "15bar", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    (2*(-2 + Nc)*Sqrt[(3 + Nc)/(4 - 12*Nc - Nc^2 + 3*Nc^3)])/
     (Nc*(-3 + 2*Nc + Nc^2))
 
Wig6j[{{"15bar", "8", "15bar", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (Sqrt[2]*(-1 + Nc + Nc^2)*Sqrt[2 - 5*Nc - 5*Nc^2 + 5*Nc^3 + 3*Nc^4])/
     (Nc*(2 + Nc)*(-1 + 3*Nc)*(-1 + Nc^2)^(3/2))
 
Wig6j[{{"15bar", "8", "15bar", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    -((-6 + Nc + Nc^2)/((-1 + Nc^2)*Sqrt[12 - 32*Nc - 15*Nc^2 + 8*Nc^3 + 
         3*Nc^4]))
 
Wig6j[{{"15bar", "8", "3bar", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (-1 + Nc^2)^(-1)
 
Wig6j[{{"15bar", "8", "8", "1", "3bar", "3"}, {1, 1, 1, 1}}] = 
    1/Sqrt[Nc*(-1 + Nc^2)]
 
Wig6j[{{"24", "6", "6", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[2]/(Sqrt[Nc*(2 + Nc)]*(-1 + Nc^2)))
 
Wig6j[{{"24", "6", "6", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[2 - 4/Nc]/((-1 + Nc)*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"24", "6", "8", "24", "6", "8"}, {1, 1, 1, 1}}] = 
    2/((1 + Nc)*(-6 + Nc + 4*Nc^2 + Nc^3))
 
Wig6j[{{"24", "6", "8", "6", "6", "8"}, {1, 1, 1, 1}}] = 
    2/((1 + Nc)*(-2 + Nc + Nc^2))
 
Wig6j[{{"24", "6", "8", "c2c0", "6", "8"}, {1, 1, 1, 1}}] = -2/(Nc - Nc^3)
 
Wig6j[{{"24", "c111c0", "3", "24", "15", "3"}, {1, 1, 1, 1}}] = 
    -6/(Nc*(-6 - 5*Nc + 5*Nc^2 + 5*Nc^3 + Nc^4))
 
Wig6j[{{"24", "c111c0", "3", "6", "15", "3"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3])/(Sqrt[-1 + Nc^2]*(2*Nc + Nc^2))
 
Wig6j[{{"24", "c111c0", "6", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/((1 + Nc)*Sqrt[Nc*(-2 + Nc + Nc^2)])
 
Wig6j[{{"24", "c111c0", "8", "c111c0", "6", "3"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3])/((1 + Nc)*(2 + Nc)*Sqrt[Nc*(-3 + 2*Nc + Nc^2)])
 
Wig6j[{{"24", "c111c0", "8", "c21c0", "6", "3"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3])/(Sqrt[2 + Nc]*(Nc - Nc^3))
 
Wig6j[{{"24bar", "15bar", "6bar", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[6 + 4/Nc + 2*Nc]/((-1 + Nc)*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"24bar", "15bar", "8", "15bar", "6bar", "3"}, {1, 1, 1, 1}}] = 
    2/(Sqrt[Nc*(1 + Nc)*(-1 + 3*Nc)]*(-2 + Nc + Nc^2))
 
Wig6j[{{"24bar", "15bar", "8", "15bar", "6bar", "3"}, {2, 1, 1, 1}}] = 
    (2*Sqrt[2]*Sqrt[(-6 - 5*Nc + 2*Nc^2 + Nc^3)/((-1 + Nc)^2*Nc*
         (-1 + 3*Nc))])/(6 + 11*Nc + 6*Nc^2 + Nc^3)
 
Wig6j[{{"24bar", "15bar", "8", "3bar", "6bar", "3"}, {1, 1, 1, 1}}] = 
    2/(Nc*Sqrt[(2 + Nc)*(-1 + Nc^2)])
 
Wig6j[{{"27", "15", "3", "27", "15bar", "3"}, {1, 1, 1, 1}}] = 
    -4/(Nc^2*(3 + Nc)*(-2 + Nc + Nc^2))
 
Wig6j[{{"27", "15", "3", "8", "15bar", "3"}, {1, 1, 1, 1}}] = 
    2/((-1 + Nc)*Nc*(2 + Nc))
 
Wig6j[{{"27", "15", "8", "15", "8", "3"}, {1, 1, 1, 1}}] = 
    -2/((-2 + Nc + Nc^2)*Sqrt[Nc*(-1 + 2*Nc + 3*Nc^2)])
 
Wig6j[{{"27", "15", "8", "15", "8", "3"}, {2, 1, 1, 1}}] = 
    (Sqrt[2]*Sqrt[(-2 - Nc + Nc^2)/(Nc^3*(-3 + 8*Nc + 3*Nc^2))])/
     (2 + 3*Nc + Nc^2)
 
Wig6j[{{"27", "15", "8", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/((-1 + Nc)*Sqrt[Nc*(2 + 3*Nc + Nc^2)])
 
Wig6j[{{"27", "15", "8", "c2c1", "8", "3"}, {1, 1, 1, 1}}] = 
    (Sqrt[2]*Sqrt[(2 + 3*Nc + Nc^2)/Nc^3])/(2 + Nc - 2*Nc^2 - Nc^3)
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[Nc*(3 + Nc)]*(-1 + Nc^2))
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    Sqrt[(4 + Nc)/(3 + Nc)]/(Sqrt[2]*Nc*(-1 + Nc^2))
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {2, 2, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[Nc*(3 + Nc)]*(-1 + Nc^2))
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {2, 2, 1, 2}}] = 0
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {2, 2, 2, 1}}] = 0
 
Wig6j[{{"27", "27", "27", "8", "8", "8"}, {2, 2, 2, 2}}] = 
    (-32 - 20*Nc + 4*Nc^2 + Nc^3)/(Sqrt[2]*Nc*Sqrt[(3 + Nc)*(4 + Nc)]*
      (4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"27", "27", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    (4 + 3*Nc)/((-1 + Nc)*Nc^2*(1 + Nc)*(3 + Nc))
 
Wig6j[{{"27", "27", "8", "27", "27", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"27", "27", "8", "27", "27", "8"}, {1, 2, 1, 2}}] = 
    (3*Nc + Nc^2 - 3*Nc^3 - Nc^4)^(-1)
 
Wig6j[{{"27", "27", "8", "27", "27", "8"}, {2, 2, 1, 1}}] = 
    (4 + 3*Nc)/((-1 + Nc)*Nc^2*(1 + Nc)*(3 + Nc))
 
Wig6j[{{"27", "27", "8", "27", "27", "8"}, {2, 2, 1, 2}}] = 0
 
Wig6j[{{"27", "27", "8", "27", "27", "8"}, {2, 2, 2, 2}}] = 
    (-64 - 80*Nc - 12*Nc^2 + 16*Nc^3 + 3*Nc^4)/((-2 + Nc)*(-1 + Nc)*Nc^2*
      (1 + Nc)*(2 + Nc)*(3 + Nc)*(4 + Nc))
 
Wig6j[{{"27", "27", "8", "27", "8", "8"}, {1, 1, 1, 1}}] = 
    -2/((-1 + Nc)*Nc^2*(3 + Nc))
 
Wig6j[{{"27", "27", "8", "8", "27", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"27", "27", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/((-1 + Nc)*Nc^(3/2)*Sqrt[3 + Nc])
 
Wig6j[{{"27", "27", "8", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"27", "8", "27", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"27", "8", "27", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (Sqrt[2]*Sqrt[(4 + Nc)/(3 + Nc)])/((-1 + Nc)*Nc*(2 + Nc))
 
Wig6j[{{"27", "8", "8", "1", "8", "8"}, {1, 1, 1, 1}}] = (-1 + Nc^2)^(-1)
 
Wig6j[{{"27", "8", "8", "27", "27", "8"}, {1, 2, 1, 2}}] = 
    2/((-1 + Nc)*Nc*(2 + Nc)*(3 + Nc))
 
Wig6j[{{"27", "8", "8", "27", "8", "8"}, {1, 1, 1, 1}}] = 
    (2 + Nc + Nc^2)/(Nc^2*(2 + Nc)*(3 + Nc)*(-1 + Nc^2))
 
Wig6j[{{"27", "8", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = (Nc - Nc^3)^(-1)
 
Wig6j[{{"27", "8", "8", "8", "8", "8"}, {2, 1, 1, 1}}] = 0
 
Wig6j[{{"27", "8", "8", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    1/((-1 + Nc)*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"3", "3", "3", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[Nc]/(Sqrt[2]*(-1 + Nc^2))
 
Wig6j[{{"3", "3", "3", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[-4/Nc + Nc]/(Sqrt[2]*(-1 + Nc^2))
 
Wig6j[{{"3", "6", "3", "3", "1", "3"}, {1, 1, 1, 1}}] = Nc^(-1)
 
Wig6j[{{"3", "6", "3", "3", "8", "3"}, {1, 1, 1, 1}}] = (Nc + Nc^2)^(-1)
 
Wig6j[{{"3", "c2c0", "3", "3", "1", "3"}, {1, 1, 1, 1}}] = -Nc^(-1)
 
Wig6j[{{"3", "c2c0", "3", "3", "8", "3"}, {1, 1, 1, 1}}] = (Nc - Nc^2)^(-1)
 
Wig6j[{{"35", "10", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    3/(Sqrt[2]*Sqrt[-4 + Nc^2]*(Nc - Nc^3))
 
Wig6j[{{"35", "10", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    1/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"35", "10", "10", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    Sqrt[(-9 + Nc^2)/(-4 + Nc^2)]/(Sqrt[2]*(3*Nc + Nc^2 - 3*Nc^3 - Nc^4))
 
Wig6j[{{"35", "10", "10", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (3*Sqrt[-9 + Nc^2])/(Sqrt[2]*(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 3*Nc^4 + 
       Nc^5))
 
Wig6j[{{"35", "10", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Sqrt[-6 + Nc + Nc^2]*(Nc - Nc^3))
 
Wig6j[{{"35", "10", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(Sqrt[3]/(Sqrt[6 + 5*Nc + Nc^2]*(2 - Nc - 2*Nc^2 + Nc^3)))
 
Wig6j[{{"35", "10", "35", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    -((Sqrt[3]*(3 + 5*Nc + Nc^2))/((-1 + Nc)*Nc*(3 + Nc)*(4 + Nc)*
       Sqrt[((-4 + Nc^2)*(-81 - 66*Nc + 16*Nc^2 + 20*Nc^3 + 3*Nc^4))/
         (12 + 7*Nc + Nc^2)]))
 
Wig6j[{{"35", "10", "35", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (3*Sqrt[3]*(-9 + 3*Nc + Nc^2))/(Nc*(2 - 3*Nc + Nc^2)*
      Sqrt[(12 + 7*Nc + Nc^2)*(-81 - 66*Nc + 16*Nc^2 + 20*Nc^3 + 3*Nc^4)])
 
Wig6j[{{"35", "10", "35", "8", "8", "8"}, {1, 3, 1, 1}}] = 
    (Sqrt[3/2]*(9 + 9*Nc + 2*Nc^2))/(Nc^(3/2)*(1 + Nc)*
      Sqrt[((-2 + Nc)*(4 + Nc)*(-2 + Nc + Nc^2)*(-243 - 279*Nc - 18*Nc^2 + 
          76*Nc^3 + 29*Nc^4 + 3*Nc^5))/(-15 + 2*Nc + Nc^2)])
 
Wig6j[{{"35", "10", "35", "8", "8", "8"}, {1, 3, 1, 2}}] = 
    (Sqrt[3/2]*(3 + Nc))/((1 + Nc)*(2 + Nc)*
      Sqrt[((-2 + Nc)^2*(-1 + Nc)*Nc*(4 + Nc)*(-243 - 279*Nc - 18*Nc^2 + 
          76*Nc^3 + 29*Nc^4 + 3*Nc^5))/(-15 + 2*Nc + Nc^2)])
 
Wig6j[{{"35", "10", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    4/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"35", "10", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 
    3/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"35", "10", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[-9 + Nc^2]/(12*Nc + 4*Nc^2 - 15*Nc^3 - 5*Nc^4 + 3*Nc^5 + Nc^6)
 
Wig6j[{{"35", "10", "8", "10", "10", "8"}, {2, 1, 1, 2}}] = 
    (-1 + 3*Nc)/(Nc*(1 + Nc)*(3 + Nc)*(4 - 4*Nc - Nc^2 + Nc^3))
 
Wig6j[{{"35", "10", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/(Nc*Sqrt[6 + 5*Nc + Nc^2]*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"35", "10", "8", "10", "27", "8"}, {2, 1, 1, 1}}] = 
    -((Sqrt[6]*Sqrt[(-3 + Nc)/(2 + Nc)])/(Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)))
 
Wig6j[{{"35", "10", "8", "27", "10", "8"}, {1, 1, 1, 1}}] = 
    2/(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 3*Nc^4 + Nc^5)
 
Wig6j[{{"35", "10", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/(Sqrt[-2 + Nc]*(-1 + Nc)*Nc^(3/2)*(1 + Nc)*(3 + Nc))
 
Wig6j[{{"35", "10", "8", "27", "27", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[6]/(Nc*Sqrt[8 + 6*Nc + Nc^2]*(3 + Nc - 3*Nc^2 - Nc^3))
 
Wig6j[{{"35", "10", "8", "35", "10", "8"}, {1, 1, 1, 1}}] = 
    (6 + 4*Nc + 4*Nc^2)/(Nc^2*(3 + Nc)*(4 + Nc)*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"35", "10", "8", "35", "27", "8"}, {1, 1, 1, 1}}] = 
    18/((-1 + Nc)*Nc^2*(1 + Nc)*(3 + Nc)*(4 + Nc)*(-4 + Nc^2))
 
Wig6j[{{"35", "10", "8", "8", "10", "8"}, {1, 1, 1, 1}}] = 
    2/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"35", "10", "8", "8", "27", "8"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3]*Sqrt[(-4 - 4*Nc + Nc^2 + Nc^3)/(3 + Nc)])/
     (4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"35", "27", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    -(1/(Sqrt[2]*Nc^(3/2)*Sqrt[3 + Nc]*(-1 + Nc^2)))
 
Wig6j[{{"35", "27", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    3/(Sqrt[2]*Sqrt[Nc*(3 + Nc)*(-4 + Nc^2)]*(-1 + Nc^2))
 
Wig6j[{{"35", "27", "27", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    (-3*(2 + Nc))/(Sqrt[2]*Nc*(-1 + Nc^2)*Sqrt[-48 - 28*Nc + 8*Nc^2 + 
        7*Nc^3 + Nc^4])
 
Wig6j[{{"35", "27", "27", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (-8 + Nc)/(Sqrt[2]*(-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)*
      Sqrt[(3 + Nc)*(4 + Nc)])
 
Wig6j[{{"35", "27", "35", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    (Sqrt[3]*(3 + 5*Nc + Nc^2))/((-1 + Nc)*Nc*
      Sqrt[(-4 + Nc^2)*(12 + 7*Nc + Nc^2)*(-81 - 66*Nc + 16*Nc^2 + 20*Nc^3 + 
         3*Nc^4)])
 
Wig6j[{{"35", "27", "35", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (Sqrt[3]*(-54 - 15*Nc + 5*Nc^2 + Nc^3))/((-1 + Nc)*Nc*(-4 + Nc^2)*
      Sqrt[(12 + 7*Nc + Nc^2)*(-81 - 66*Nc + 16*Nc^2 + 20*Nc^3 + 3*Nc^4)])
 
Wig6j[{{"35", "27", "35", "8", "8", "8"}, {1, 3, 1, 1}}] = 
    -((Sqrt[3/2]*(3 + Nc)*(3 + 2*Nc)*Sqrt[(-15 + 2*Nc + Nc^2)/
         ((-1 + Nc)*(-48 - 28*Nc + 8*Nc^2 + 7*Nc^3 + Nc^4)*
          (-81 - 66*Nc + 16*Nc^2 + 20*Nc^3 + 3*Nc^4))])/(Nc^(3/2)*(1 + Nc)))
 
Wig6j[{{"35", "27", "35", "8", "8", "8"}, {1, 3, 1, 2}}] = 
    (Sqrt[3/2]*(3 + Nc)*(7 + 4*Nc)*Sqrt[(-15 + 2*Nc + Nc^2)/
        ((-1 + Nc)*Nc*(12 + 7*Nc + Nc^2)*(-81 - 66*Nc + 16*Nc^2 + 20*Nc^3 + 
          3*Nc^4))])/((1 + Nc)*(-4 + Nc^2))
 
Wig6j[{{"35", "27", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    -2/(Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3))
 
Wig6j[{{"35", "27", "8", "10bar", "27", "8"}, {1, 1, 1, 1}}] = 
    4/(Nc^2*(6 - 7*Nc + Nc^3))
 
Wig6j[{{"35", "27", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    1/((-1 + Nc)*Nc^2*(1 + Nc)*(3 + Nc))
 
Wig6j[{{"35", "27", "8", "27", "27", "8"}, {1, 1, 1, 2}}] = 
    (3*(2 + Nc))/((-1 + Nc)*Nc^(3/2)*(1 + Nc)*(3 + Nc)*
      Sqrt[-16 - 4*Nc + 4*Nc^2 + Nc^3])
 
Wig6j[{{"35", "27", "8", "27", "27", "8"}, {2, 1, 1, 2}}] = 
    (10 + Nc)/(24*Nc + 2*Nc^2 - 29*Nc^3 - 3*Nc^4 + 5*Nc^5 + Nc^6)
 
Wig6j[{{"35", "27", "8", "35", "27", "8"}, {1, 1, 1, 1}}] = 
    (2*(-5 + 6*Nc + 2*Nc^2))/((-1 + Nc)*Nc^2*(3 + Nc)*
      (-16 - 20*Nc + 5*Nc^3 + Nc^4))
 
Wig6j[{{"35", "27", "8", "35bar", "27", "8"}, {1, 1, 1, 1}}] = 
    4/((-1 + Nc)*Nc^2*(3 + Nc)*(-8 + 2*Nc + Nc^2))
 
Wig6j[{{"35", "27", "8", "64", "27", "8"}, {1, 1, 1, 1}}] = 
    4/((-1 + Nc)*Nc^2*(1 + Nc)*(3 + Nc)*(4 + Nc))
 
Wig6j[{{"35", "27", "8", "8", "27", "8"}, {1, 1, 1, 1}}] = 
    -2/((-1 + Nc)*Nc^2*(3 + Nc))
 
Wig6j[{{"35", "35", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (Sqrt[3/2]*(3 + 2*Nc))/(Nc^(3/2)*Sqrt[(4 + Nc)*(-4 + Nc^2)]*(-1 + Nc^2))
 
Wig6j[{{"35", "35", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[3/2]/(Sqrt[Nc*(4 + Nc)]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"35", "35", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (Sqrt[3/2]*(1 + 2*Nc))/(Nc^(3/2)*(-1 + Nc^2)*
      Sqrt[-16 - 4*Nc + 4*Nc^2 + Nc^3])
 
Wig6j[{{"35", "35", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    (3*Sqrt[3/2])/(Sqrt[Nc*(4 + Nc)]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"35", "64", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/(Sqrt[Nc^3*(4 + Nc)]*(-1 + Nc^2))
 
Wig6j[{{"35", "64", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(Sqrt[6]/(Sqrt[Nc*(4 + Nc)*(-4 + Nc^2)]*(-1 + Nc^2)))
 
Wig6j[{{"3bar", "1", "3bar", "3", "8", "3"}, {1, 1, 1, 1}}] = Nc^(-1)
 
Wig6j[{{"3bar", "8", "3bar", "3", "8", "3"}, {1, 1, 1, 1}}] = (Nc - Nc^3)^(-1)
 
Wig6j[{{"6", "6", "6", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Nc/(Sqrt[2]*Sqrt[Nc*(2 + Nc)]*(-1 + Nc^2))
 
Wig6j[{{"6", "6", "6", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    (Sqrt[(-2 + Nc)/Nc]*(4 + Nc))/(Sqrt[2]*(1 + Nc)*(-2 + Nc + Nc^2))
 
Wig6j[{{"6", "6", "8", "6", "6", "8"}, {1, 1, 1, 1}}] = 
    (-4 + 2*Nc + Nc^2)/(Nc*(1 + Nc)*(-2 + Nc + Nc^2))
 
Wig6j[{{"6", "c111c0", "3", "6", "15", "3"}, {1, 1, 1, 1}}] = 
    2/(2*Nc + 3*Nc^2 + Nc^3)
 
Wig6j[{{"6", "c111c0", "3", "6", "3", "3"}, {1, 1, 1, 1}}] = 2/(Nc + Nc^2)
 
Wig6j[{{"6", "c111c0", "6", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    2/(Sqrt[2 + Nc]*(Nc + Nc^2))
 
Wig6j[{{"6", "c21c0", "3", "6", "15", "3"}, {1, 1, 1, 1}}] = -2/(Nc - Nc^3)
 
Wig6j[{{"6", "c21c0", "3", "6", "3", "3"}, {1, 1, 1, 1}}] = -(Nc + Nc^2)^(-1)
 
Wig6j[{{"6", "c21c0", "6", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[2 + Nc]/(Nc - Nc^3)
 
Wig6j[{{"64", "27", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (-2*Sqrt[2])/(Nc^(3/2)*Sqrt[3 + Nc]*(-1 + Nc^2))
 
Wig6j[{{"64", "27", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"64", "27", "27", "8", "8", "8"}, {2, 1, 1, 1}}] = 0
 
Wig6j[{{"64", "27", "27", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (-2*Sqrt[2])/(Sqrt[12 + 7*Nc + Nc^2]*(Nc - Nc^3))
 
Wig6j[{{"64", "27", "64", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"64", "27", "64", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (2*Sqrt[3])/(Nc*(1 + Nc)*Sqrt[((-1 + Nc)^2*(1 + Nc)*(4 + Nc)*(5 + Nc))/
        (6 + Nc)])
 
Wig6j[{{"64", "27", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    4/((-1 + Nc)*Nc^2*(1 + Nc)*(3 + Nc))
 
Wig6j[{{"64", "27", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    4/((-1 + Nc)*Nc^2*(1 + Nc)*(3 + Nc))
 
Wig6j[{{"64", "27", "8", "27", "27", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"64", "27", "8", "27", "27", "8"}, {2, 1, 1, 2}}] = 
    4/((-1 + Nc)*Nc*(1 + Nc)*(3 + Nc)*(4 + Nc))
 
Wig6j[{{"64", "27", "8", "64", "27", "8"}, {1, 1, 1, 1}}] = 
    (4*(8 + 3*Nc + Nc^2))/((-1 + Nc)*Nc^2*(1 + Nc)^2*(3 + Nc)*(4 + Nc)*
      (5 + Nc))
 
Wig6j[{{"64", "27", "8", "8", "27", "8"}, {1, 1, 1, 1}}] = 
    4/((-1 + Nc)*Nc^2*(3 + Nc))
 
Wig6j[{{"64", "64", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3]*Sqrt[(2 + Nc)/(5 + Nc)])/((-1 + Nc)*(Nc*(1 + Nc))^(3/2))
 
Wig6j[{{"64", "64", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"6bar", "15bar", "6bar", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    2/(Sqrt[2 + Nc]*(Nc - Nc^3))
 
Wig6j[{{"6bar", "3bar", "6bar", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[2 + Nc]/(Nc + Nc^2))
 
Wig6j[{{"8", "8", "8", "8", "8", "8"}, {1, 1, 1, 1}}] = 1/(2*(-1 + Nc^2))
 
Wig6j[{{"8", "8", "8", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"8", "8", "8", "8", "8", "8"}, {2, 2, 1, 1}}] = 1/(2*(-1 + Nc^2))
 
Wig6j[{{"8", "8", "8", "8", "8", "8"}, {2, 2, 2, 1}}] = 0
 
Wig6j[{{"8", "8", "8", "8", "8", "8"}, {2, 2, 2, 2}}] = 
    (-12 + Nc^2)/(2*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c0c111", "24bar", "c0c111", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (3*Sqrt[2]*Sqrt[(3 + Nc)/(2 + Nc)])/(Nc*(3 + Nc - 3*Nc^2 - Nc^3))
 
Wig6j[{{"c0c111", "6bar", "8", "6bar", "c0c111", "3"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[2]*Sqrt[3 + Nc])/(Nc*(2 + 3*Nc + Nc^2))
 
Wig6j[{{"c0c111", "6bar", "c0c111", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (Sqrt[2]*Sqrt[6 + 5*Nc + Nc^2])/(Nc*(2 + 3*Nc + Nc^2))
 
Wig6j[{{"c0c2", "3bar", "6bar", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    1/Sqrt[Nc*(-1 + Nc^2)]
 
Wig6j[{{"c0c2", "3bar", "c0c2", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[-2 + Nc]/(Nc - Nc^2)
 
Wig6j[{{"c0c2", "c1c2", "c0c2", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    2/(Sqrt[-2 + Nc]*(Nc - Nc^3))
 
Wig6j[{{"c0c21", "6bar", "8", "6bar", "c0c111", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/((1 + Nc)*Sqrt[Nc*(-2 + Nc + Nc^2)])
 
Wig6j[{{"c0c21", "6bar", "8", "6bar", "c0c21", "3"}, {1, 1, 1, 1}}] = 
    ((-3 + 2*Nc)*Sqrt[-6 - 3*Nc + 2*Nc^2 + Nc^3])/(Nc*(3 - 4*Nc^2 + Nc^4))
 
Wig6j[{{"c0c21", "6bar", "8", "6bar", "c0c21", "3"}, {1, 2, 1, 1}}] = 
    (2 - Nc)/(Sqrt[(-2 + Nc)*(-3 + Nc^2)]*(-1 + Nc^2))
 
Wig6j[{{"c0c21", "6bar", "c0c111", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[-2/Nc + 2*Nc]/((-1 + Nc)*(1 + Nc)^(3/2))
 
Wig6j[{{"c0c21", "6bar", "c0c21", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (-3 - Nc + Nc^2)/(Nc*Sqrt[-3 + Nc^2]*(-1 + Nc^2))
 
Wig6j[{{"c0c21", "6bar", "c0c21", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    Sqrt[(-4 + Nc^2)/(-3 + Nc^2)]/(-1 + Nc^2)
 
Wig6j[{{"c0c21", "c0c2", "8", "6bar", "c0c111", "3"}, {1, 1, 1, 1}}] = 
    -((Sqrt[6]*Sqrt[-1 + Nc])/(Nc - Nc^3))
 
Wig6j[{{"c0c21", "c0c2", "8", "6bar", "c0c21", "3"}, {1, 1, 1, 1}}] = 
    (Sqrt[3]*Sqrt[-3/Nc + Nc])/(3 - 4*Nc^2 + Nc^4)
 
Wig6j[{{"c0c21", "c0c2", "8", "6bar", "c0c21", "3"}, {1, 2, 1, 1}}] = 
    -(Sqrt[3]/(Sqrt[(Nc*(-3 + Nc^2))/(-4 + Nc^2)]*(-1 + Nc^2)))
 
Wig6j[{{"c0c21", "c0c2", "8", "c0c2", "c0c21", "3"}, {1, 1, 1, 1}}] = 
    ((3 + 2*Nc)*Sqrt[6 - 3*Nc - 2*Nc^2 + Nc^3])/(Nc*(3 - 4*Nc^2 + Nc^4))
 
Wig6j[{{"c0c21", "c0c2", "8", "c0c2", "c0c21", "3"}, {1, 2, 1, 1}}] = 
    -((-2 - Nc)/(Sqrt[(2 + Nc)*(-3 + Nc^2)]*(-1 + Nc^2)))
 
Wig6j[{{"c0c21", "c0c2", "c0c21", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (-3 + Nc + Nc^2)/(Nc*Sqrt[-3 + Nc^2]*(-1 + Nc^2))
 
Wig6j[{{"c0c21", "c0c2", "c0c21", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    (4 - Nc^2)/((-1 + Nc^2)*Sqrt[12 - 7*Nc^2 + Nc^4])
 
Wig6j[{{"c0c21", "c1c21", "c0c21", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    3/(Sqrt[-3 + Nc^2]*(Nc - Nc^3))
 
Wig6j[{{"c0c21", "c1c21", "c0c21", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    3/((Nc - Nc^3)*Sqrt[12 - 7*Nc^2 + Nc^4])
 
Wig6j[{{"c0c3", "c0c2", "8", "6bar", "c0c21", "3"}, {1, 1, 1, 1}}] = 
    -((Sqrt[6]*Sqrt[1 + Nc])/(Nc - Nc^3))
 
Wig6j[{{"c0c3", "c0c2", "8", "c0c2", "c0c21", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[-2 - 4/Nc + 2*Nc]/((-2 + Nc)*(-1 + Nc)*(1 + Nc))
 
Wig6j[{{"c0c3", "c0c2", "8", "c0c2", "c0c3", "3"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[2]*Sqrt[-3 + Nc])/(Nc*(2 - 3*Nc + Nc^2))
 
Wig6j[{{"c0c3", "c0c2", "c0c21", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[-2/Nc + 2*Nc]/((-1 + Nc)^(3/2)*(1 + Nc))
 
Wig6j[{{"c0c3", "c0c2", "c0c3", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (Sqrt[2]*Sqrt[6 - 5*Nc + Nc^2])/(Nc*(2 - 3*Nc + Nc^2))
 
Wig6j[{{"c0c3", "c1c3", "c0c3", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (-3*Sqrt[2]*Sqrt[(-3 + Nc)/(-2 + Nc)])/(Nc*(3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"c111c0", "c1111c0", "3", "c111c0", "24", "3"}, {1, 1, 1, 1}}] = 
    6/(6*Nc + 11*Nc^2 + 6*Nc^3 + Nc^4)
 
Wig6j[{{"c111c0", "c1111c0", "3", "c111c0", "6", "3"}, {1, 1, 1, 1}}] = 
    6/(Nc*(2 + 3*Nc + Nc^2))
 
Wig6j[{{"c111c0", "c1111c0", "c111c0", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (3*Sqrt[2])/((Nc + Nc^2)*Sqrt[6 + 5*Nc + Nc^2])
 
Wig6j[{{"c111c0", "c211c0", "3", "c111c0", "24", "3"}, {1, 1, 1, 1}}] = 
    6/(Nc*(1 + Nc)*(-2 + Nc + Nc^2))
 
Wig6j[{{"c111c0", "c211c0", "3", "c111c0", "6", "3"}, {1, 1, 1, 1}}] = 
    -2/(Nc*(2 + 3*Nc + Nc^2))
 
Wig6j[{{"c111c0", "c211c0", "c111c0", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (Sqrt[2]*Sqrt[(3 + Nc)/(2 + Nc)])/(Nc - Nc^3)
 
Wig6j[{{"c111c3", "10", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 0
 
Wig6j[{{"c111c3", "10", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    (2*Sqrt[2])/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"c111c3", "10", "10", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    (-2*Sqrt[2])/((-1 + Nc^2)*Sqrt[36 - 13*Nc^2 + Nc^4])
 
Wig6j[{{"c111c3", "10", "10", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (-6*Sqrt[2])/(Sqrt[-9 + Nc^2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c111c3", "10", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    4/((-3 + Nc)*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"c111c3", "10", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 0
 
Wig6j[{{"c111c3", "10", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    (4*Sqrt[-36 + 49*Nc^2 - 14*Nc^4 + Nc^6])/((-9 + Nc^2)*
      (4 - 5*Nc^2 + Nc^4)^(3/2))
 
Wig6j[{{"c111c3", "10", "8", "10", "10", "8"}, {2, 1, 1, 2}}] = 
    8/((-9 + Nc^2)*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c111c3", "10", "8", "27", "10", "8"}, {1, 1, 1, 1}}] = 
    -4/(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 3*Nc^4 + Nc^5)
 
Wig6j[{{"c111c3", "10", "8", "35", "10", "8"}, {1, 1, 1, 1}}] = 
    4/(12*Nc + 4*Nc^2 - 15*Nc^3 - 5*Nc^4 + 3*Nc^5 + Nc^6)
 
Wig6j[{{"c111c3", "10", "8", "8", "10", "8"}, {1, 1, 1, 1}}] = 
    -4/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"c111c3", "10", "8", "c111c3", "10", "8"}, {1, 1, 1, 1}}] = 
    4/((-9 + Nc^2)*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c111c3", "10", "c111c3", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"c111c3", "10", "c111c3", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (2*Sqrt[3]*Sqrt[(-16 + Nc^2)/(-9 + Nc^2)])/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"c111c3", "35", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/((-1 + Nc)*Nc*Sqrt[(-2 + Nc)*(1 + Nc)*(2 + Nc)*(3 + Nc)])
 
Wig6j[{{"c111c3", "35", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(Sqrt[6]/(Sqrt[3 + 4*Nc + Nc^2]*(4 - 4*Nc - Nc^2 + Nc^3)))
 
Wig6j[{{"c111c3", "c111c3", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3])/((-1 + Nc^2)*Sqrt[36 - 13*Nc^2 + Nc^4])
 
Wig6j[{{"c111c3", "c111c3", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    (4*Sqrt[3]*Sqrt[-36 + 49*Nc^2 - 14*Nc^4 + Nc^6])/
     ((-9 + Nc^2)*(4 - 5*Nc^2 + Nc^4)^(3/2))
 
Wig6j[{{"c1c2", "0", "c1c2", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[-4 - 10*Nc + 6*Nc^2]/((-2 + Nc)*Nc*(1 + Nc)*(1 + 3*Nc))
 
Wig6j[{{"c1c2", "0", "c1c2", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    (-2*Sqrt[(-4 + Nc^2)/(-3 - 8*Nc + 3*Nc^2)])/(2*Nc + Nc^2 - Nc^3)
 
Wig6j[{{"c1c2", "10", "c1c2", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[(2 + 6*Nc)/(-2 + Nc)]/(Nc + 2*Nc^2 - 3*Nc^3)
 
Wig6j[{{"c1c2", "10", "c1c2", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    (-2*Sqrt[(6 + Nc - Nc^2)/(2 + 5*Nc - 3*Nc^2)])/(-2 - Nc + 2*Nc^2 + Nc^3)
 
Wig6j[{{"c1c2", "8", "15bar", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (-1 + Nc^2)^(-1)
 
Wig6j[{{"c1c2", "8", "3bar", "3", "8", "3"}, {1, 1, 1, 1}}] = (1 - Nc^2)^(-1)
 
Wig6j[{{"c1c2", "8", "8", "1", "3bar", "3"}, {1, 1, 1, 1}}] = 
    1/Sqrt[Nc*(-1 + Nc^2)]
 
Wig6j[{{"c1c2", "8", "c1c2", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (Sqrt[2]*(-1 - Nc + Nc^2)*Sqrt[2 + 5*Nc - 5*Nc^2 - 5*Nc^3 + 3*Nc^4])/
     ((-2 + Nc)*Nc*(1 + 3*Nc)*(-1 + Nc^2)^(3/2))
 
Wig6j[{{"c1c2", "8", "c1c2", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    -(Sqrt[(12 - 4*Nc - 3*Nc^2 + Nc^3)/(1 + 3*Nc)]/(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"c1c21", "15bar", "6bar", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[6 + 4/Nc + 2*Nc]/((-1 + Nc)*(1 + Nc)*(2 + Nc)))
 
Wig6j[{{"c1c21", "15bar", "8", "15bar", "6bar", "3"}, {1, 1, 1, 1}}] = 
    -2/((-2 + Nc + Nc^2)*Sqrt[Nc*(-1 + 2*Nc + 3*Nc^2)])
 
Wig6j[{{"c1c21", "15bar", "8", "15bar", "6bar", "3"}, {2, 1, 1, 1}}] = 
    (Sqrt[2]*(1 - 2*Nc)*Sqrt[((3 + Nc)*(4 - 4*Nc - Nc^2 + Nc^3))/
        ((1 + Nc)*(-1 + 3*Nc))])/((-2 + Nc)*(Nc*(-2 + Nc + Nc^2))^(3/2))
 
Wig6j[{{"c1c21", "15bar", "8", "3bar", "6bar", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[-2 - Nc + 2*Nc^2 + Nc^3]/((-1 + Nc)*Nc*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"c1c21", "15bar", "8", "3bar", "c0c2", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Sqrt[2 + Nc]*(Nc - Nc^2))
 
Wig6j[{{"c1c21", "15bar", "8", "c1c2", "c0c2", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[6]/(Nc^(3/2)*(2 - 3*Nc + Nc^2)*Sqrt[2 + 3*Nc + Nc^2]))
 
Wig6j[{{"c1c21", "c1c2", "8", "15bar", "6bar", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[6]/(Nc^(3/2)*Sqrt[2 - 3*Nc + Nc^2]*(2 + 3*Nc + Nc^2)))
 
Wig6j[{{"c1c21", "c1c2", "8", "3bar", "6bar", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[3]/(Sqrt[-2 + Nc]*(Nc + Nc^2)))
 
Wig6j[{{"c1c21", "c1c2", "8", "3bar", "c0c2", "3"}, {1, 1, 1, 1}}] = 
    1/(Nc*Sqrt[2 - Nc - 2*Nc^2 + Nc^3])
 
Wig6j[{{"c1c21", "c1c2", "8", "c1c2", "c0c2", "3"}, {1, 1, 1, 1}}] = 
    2/((-2 - Nc + Nc^2)*Sqrt[Nc*(-1 - 2*Nc + 3*Nc^2)])
 
Wig6j[{{"c1c21", "c1c2", "8", "c1c2", "c0c2", "3"}, {2, 1, 1, 1}}] = 
    (Sqrt[2]*(1 + 2*Nc)*Sqrt[(-12 + 16*Nc - Nc^2 - 4*Nc^3 + Nc^4)/
        (1 + 3*Nc)])/((-1 + Nc)*((-2 + Nc)*Nc)^(3/2)*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"c1c21", "c1c2", "c0c2", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[-2 + 4/Nc - 4*Nc + 2*Nc^2]/((-2 + Nc)*(-1 + Nc)*(1 + Nc)^(3/2)))
 
Wig6j[{{"c1c3", "c1c2", "8", "3bar", "c0c2", "3"}, {1, 1, 1, 1}}] = 
    2/(Nc*Sqrt[2 - Nc - 2*Nc^2 + Nc^3])
 
Wig6j[{{"c1c3", "c1c2", "8", "c1c2", "c0c2", "3"}, {1, 1, 1, 1}}] = 
    -2/(Sqrt[(-1 + Nc)*Nc*(1 + 3*Nc)]*(-2 - Nc + Nc^2))
 
Wig6j[{{"c1c3", "c1c2", "8", "c1c2", "c0c2", "3"}, {2, 1, 1, 1}}] = 
    (-2*Sqrt[2]*Sqrt[(6 - 5*Nc - 2*Nc^2 + Nc^3)/(Nc + 3*Nc^2)])/
     ((1 + Nc)*(-6 + 11*Nc - 6*Nc^2 + Nc^3))
 
Wig6j[{{"c1c3", "c1c2", "c0c2", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[-6 + 4/Nc + 2*Nc]/((-2 + Nc)*(-1 + Nc)*(1 + Nc)))
 
Wig6j[{{"c21c0", "c211c0", "3", "c111c0", "6", "3"}, {1, 1, 1, 1}}] = 
    4/(Sqrt[-2 + Nc + Nc^2]*(Nc + Nc^2))
 
Wig6j[{{"c21c0", "c211c0", "3", "c21c0", "6", "3"}, {1, 1, 1, 1}}] = 
    -(Nc - Nc^3)^(-1)
 
Wig6j[{{"c21c0", "c211c0", "3", "c21c0", "c21c1", "3"}, {1, 1, 1, 1}}] = 
    3/(Nc*(-2 - Nc + 2*Nc^2 + Nc^3))
 
Wig6j[{{"c21c0", "c211c0", "3", "c21c0", "c2c0", "3"}, {1, 1, 1, 1}}] = 
    -3/(Nc - Nc^3)
 
Wig6j[{{"c21c0", "c211c0", "c111c0", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[6 + 4/Nc + 2*Nc])/((1 + Nc)^(3/2)*(-2 + Nc + Nc^2))
 
Wig6j[{{"c21c0", "c211c0", "c21c0", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    ((-3 + 2*Nc)*Sqrt[-3 + Nc^2])/(Nc*(3 - 4*Nc^2 + Nc^4))
 
Wig6j[{{"c21c0", "c211c0", "c21c0", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    -(1/((-1 + Nc^2)^(3/2)*Sqrt[((2 + Nc)*(-3 + Nc^2))/(2 - Nc - 2*Nc^2 + 
          Nc^3)]))
 
Wig6j[{{"c21c0", "c22c0", "3", "c21c0", "6", "3"}, {1, 1, 1, 1}}] = 
    -3/(Nc - Nc^3)
 
Wig6j[{{"c21c0", "c22c0", "3", "c21c0", "c21c1", "3"}, {1, 1, 1, 1}}] = 
    3/(Nc^2*(-1 + Nc^2))
 
Wig6j[{{"c21c0", "c22c0", "3", "c21c0", "c2c0", "3"}, {1, 1, 1, 1}}] = 
    3/(Nc - Nc^3)
 
Wig6j[{{"c21c0", "c22c0", "c21c0", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    3/(Sqrt[-3 + Nc^2]*(Nc - Nc^3))
 
Wig6j[{{"c21c0", "c22c0", "c21c0", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    (-3*Sqrt[(-4 + Nc^2)/(-3 + Nc^2)])/(Nc - Nc^3)
 
Wig6j[{{"c21c0", "c31c0", "3", "c21c0", "6", "3"}, {1, 1, 1, 1}}] = 
    3/(Nc - Nc^3)
 
Wig6j[{{"c21c0", "c31c0", "3", "c21c0", "c21c1", "3"}, {1, 1, 1, 1}}] = 
    3/(Nc*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"c21c0", "c31c0", "3", "c21c0", "c2c0", "3"}, {1, 1, 1, 1}}] = 
    (Nc - Nc^3)^(-1)
 
Wig6j[{{"c21c0", "c31c0", "c21c0", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    -(((3 + 2*Nc)*Sqrt[-3 + Nc^2])/(Nc*(3 - 4*Nc^2 + Nc^4)))
 
Wig6j[{{"c21c0", "c31c0", "c21c0", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    -(1/(Sqrt[((-2 + Nc)*(-3 + Nc^2))/(2 + Nc)]*(-1 + Nc^2)))
 
Wig6j[{{"c21c1", "6", "6", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[Nc*(2 + Nc)]*(-1 + Nc^2))
 
Wig6j[{{"c21c1", "6", "6", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -((4 + Nc)/(Sqrt[2]*(-1 + Nc)*Sqrt[(-2 + Nc)*Nc]*(1 + Nc)*(2 + Nc)))
 
Wig6j[{{"c21c1", "6", "8", "24", "6", "8"}, {1, 1, 1, 1}}] = 
    2/(Nc*(1 + Nc)*(-2 + Nc + Nc^2))
 
Wig6j[{{"c21c1", "6", "8", "6", "6", "8"}, {1, 1, 1, 1}}] = 
    (2 + Nc - 2*Nc^2 - Nc^3)^(-1)
 
Wig6j[{{"c21c1", "6", "8", "c21c1", "6", "8"}, {1, 1, 1, 1}}] = 
    (-3 + 2*Nc + 2*Nc^2)/(Nc^2*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c1", "6", "8", "c2c0", "6", "8"}, {1, 1, 1, 1}}] = 
    (Nc - Nc^3)^(-1)
 
Wig6j[{{"c21c1", "c21c0", "3", "6", "15", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/((-1 + Nc)*Nc*Sqrt[(1 + Nc)*(2 + Nc)])
 
Wig6j[{{"c21c1", "c21c0", "3", "c21c1", "15", "3"}, {1, 1, 1, 1}}] = 
    -3/(Nc^2*(4 - 4*Nc - Nc^2 + Nc^3))
 
Wig6j[{{"c21c1", "c21c0", "3", "c21c1", "c2c1", "3"}, {1, 1, 1, 1}}] = 
    -3/((-2 + Nc)*Nc^2*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"c21c1", "c21c0", "3", "c2c0", "c2c1", "3"}, {1, 1, 1, 1}}] = 
    (Sqrt[6]*Sqrt[2 - 3*Nc + Nc^2])/(Nc*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"c21c1", "c21c0", "6", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[3 + 3/Nc]/((-1 + Nc)*(1 + Nc)^(3/2))
 
Wig6j[{{"c21c1", "c21c0", "8", "c111c0", "6", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[6]/(Sqrt[-1 + Nc]*Nc*(2 + 3*Nc + Nc^2)))
 
Wig6j[{{"c21c1", "c21c0", "8", "c21c0", "6", "3"}, {1, 1, 1, 1}}] = 
    (Sqrt[3]*Sqrt[-3 - 3/Nc + Nc + Nc^2])/((-1 + Nc)*(1 + Nc)^(3/2)*
      (-3 + Nc^2))
 
Wig6j[{{"c21c1", "c21c0", "8", "c21c0", "6", "3"}, {2, 1, 1, 1}}] = 
    (Sqrt[3]*(-3 + Nc + Nc^2))/(Nc^(3/2)*(-1 + Nc^2)*Sqrt[12 - 7*Nc^2 + Nc^4])
 
Wig6j[{{"c21c1", "c21c0", "8", "c21c0", "c2c0", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[-9/Nc + 3*Nc]/(3 - 4*Nc^2 + Nc^4)
 
Wig6j[{{"c21c1", "c21c0", "8", "c21c0", "c2c0", "3"}, {2, 1, 1, 1}}] = 
    -((Sqrt[3]*(-1 + Nc)*(1 + Nc)*(-3 - Nc + Nc^2)*
       Sqrt[-12 + 19*Nc^2 - 8*Nc^4 + Nc^6])/(Nc^(3/2)*(-1 + Nc^2)^(5/2)*
       (12 - 7*Nc^2 + Nc^4)))
 
Wig6j[{{"c21c1", "c21c0", "8", "c3c0", "c2c0", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[6]/(Sqrt[1 + Nc]*(2*Nc - 3*Nc^2 + Nc^3)))
 
Wig6j[{{"c21c1", "c21c0", "c2c0", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Sqrt[Nc]*(-1 + Nc^2))
 
Wig6j[{{"c21c1", "c2c0", "6", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3/2]/(Nc - Nc^3)
 
Wig6j[{{"c21c1", "c2c0", "6", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[3/2]/(Sqrt[-4 + Nc^2]*(-1 + Nc^2))
 
Wig6j[{{"c21c1", "c2c0", "8", "6", "6", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Sqrt[Nc*(2 + Nc)]*(-1 + Nc^2))
 
Wig6j[{{"c21c1", "c2c0", "8", "6", "c2c0", "8"}, {1, 1, 1, 1}}] = 
    -(Nc - Nc^3)^(-1)
 
Wig6j[{{"c21c1", "c2c0", "8", "c21c1", "6", "8"}, {1, 1, 1, 1}}] = 
    3/(4*Nc^2 - 5*Nc^4 + Nc^6)
 
Wig6j[{{"c21c1", "c2c0", "8", "c21c1", "c2c0", "8"}, {1, 1, 1, 1}}] = 
    (-3 - 2*Nc + 2*Nc^2)/(Nc^2*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c1", "c2c0", "8", "c2c0", "6", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[-9 + 6/Nc + 3*Nc]/((-2 + Nc)*(-1 + Nc)^(3/2)*(1 + Nc))
 
Wig6j[{{"c21c1", "c2c0", "8", "c2c0", "c2c0", "8"}, {1, 1, 1, 1}}] = 
    (2 - Nc - 2*Nc^2 + Nc^3)^(-1)
 
Wig6j[{{"c21c1", "c2c0", "c2c0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    -(1/(Sqrt[2]*Sqrt[(-2 + Nc)*Nc]*(-1 + Nc^2)))
 
Wig6j[{{"c21c1", "c2c0", "c2c0", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    (-4 + Nc)/(Sqrt[2]*(-2 + Nc)*(-1 + Nc)*(1 + Nc)*Sqrt[Nc*(2 + Nc)])
 
Wig6j[{{"c21c21", "0", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[2]/(Sqrt[-3 + Nc]*Nc^(3/2)*(-1 + Nc^2)))
 
Wig6j[{{"c21c21", "0", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "0", "0", "8", "8", "8"}, {2, 1, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "0", "0", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (Sqrt[2]*Sqrt[(-4 + Nc)/(-3 + Nc)])/((-1 + Nc)*Nc*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"c21c21", "0", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[3]/(Sqrt[-6 - Nc + Nc^2]*(Nc - Nc^3)))
 
Wig6j[{{"c21c21", "0", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -((Sqrt[3]*Sqrt[6 - 5*Nc + Nc^2])/(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 
       3*Nc^4 + Nc^5))
 
Wig6j[{{"c21c21", "0", "8", "0", "0", "8"}, {1, 1, 1, 1}}] = 
    2/(Nc^2*(3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"c21c21", "0", "8", "0", "0", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "0", "8", "0", "0", "8"}, {2, 1, 1, 2}}] = 
    2/(Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4))
 
Wig6j[{{"c21c21", "0", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[6]/(Nc^(3/2)*Sqrt[2 + Nc]*(3 - Nc - 3*Nc^2 + Nc^3)))
 
Wig6j[{{"c21c21", "0", "8", "0", "10", "8"}, {2, 1, 1, 1}}] = 
    -((Sqrt[6]*Sqrt[8 - 6*Nc + Nc^2])/(Nc*(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 
        3*Nc^4 + Nc^5)))
 
Wig6j[{{"c21c21", "0", "8", "10", "0", "8"}, {1, 1, 1, 1}}] = 
    2/(Nc^2*(-6 - 7*Nc + Nc^3))
 
Wig6j[{{"c21c21", "0", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 
    -((Sqrt[6]*Sqrt[6 - 5*Nc + Nc^2])/(Nc*(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 
        3*Nc^4 + Nc^5)))
 
Wig6j[{{"c21c21", "0", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    -((Sqrt[6]*Sqrt[(-2 + Nc)/(3 + Nc)])/(4*Nc - 5*Nc^3 + Nc^5))
 
Wig6j[{{"c21c21", "0", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    (6*Sqrt[(-4 + Nc^2)/(-9 + Nc^2)])/(Nc^2*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c21", "0", "8", "8", "0", "8"}, {1, 1, 1, 1}}] = 
    1/((-3 + Nc)*Nc^2*(1 + Nc))
 
Wig6j[{{"c21c21", "0", "8", "8", "10", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[3]/(Nc*(1 + Nc)*Sqrt[(-3 + Nc)*(-1 + Nc)*(-4 + Nc^2)]))
 
Wig6j[{{"c21c21", "0", "8", "8", "27", "8"}, {1, 1, 1, 1}}] = 
    3/(Nc^2*Sqrt[9 - 10*Nc^2 + Nc^4])
 
Wig6j[{{"c21c21", "0", "8", "c21c21", "0", "8"}, {1, 1, 1, 1}}] = 
    (6 - 7*Nc + 4*Nc^3)/((-3 + Nc)*Nc^2*(2 + Nc)*(3 + Nc)*(-1 + Nc^2)^2)
 
Wig6j[{{"c21c21", "0", "8", "c21c21", "10", "8"}, {1, 1, 1, 1}}] = 
    9/((-3 + Nc)*Nc*(2 + Nc)*(3 + Nc)*(-1 + Nc^2)^2)
 
Wig6j[{{"c21c21", "0", "8", "c21c21", "27", "8"}, {1, 1, 1, 1}}] = 
    9/(Nc^2*(-9 + Nc^2)*(-1 + Nc^2)^2)
 
Wig6j[{{"c21c21", "0", "c21c21", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    -((Sqrt[3]*Sqrt[(-4 + Nc^2)/((-9 + Nc^2)*(-1 + Nc^2)^3)])/Nc)
 
Wig6j[{{"c21c21", "0", "c21c21", "8", "8", "8"}, {1, 2, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "0", "c21c21", "8", "8", "8"}, {1, 3, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "0", "c21c21", "8", "8", "8"}, {1, 3, 1, 2}}] = 
    Sqrt[(27 + 30*Nc + 6*Nc^2)/(-9 + Nc^2)]/((2 + Nc)*(-1 + Nc^2)^(3/2))
 
Wig6j[{{"c21c21", "0", "c21c21", "8", "8", "8"}, {1, 4, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "0", "c21c21", "8", "8", "8"}, {1, 4, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "10", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "10", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(Sqrt[2]/(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c21", "10", "10", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    Sqrt[2]/((-1 + Nc^2)*Sqrt[36 - 13*Nc^2 + Nc^4])
 
Wig6j[{{"c21c21", "10", "10", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (-3*Sqrt[2])/(Sqrt[-9 + Nc^2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c21", "10", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[3]/(Sqrt[-6 + Nc + Nc^2]*(Nc - Nc^3)))
 
Wig6j[{{"c21c21", "10", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[3]/(Sqrt[6 + 5*Nc + Nc^2]*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"c21c21", "10", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    -2/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"c21c21", "10", "8", "0", "10bar", "8"}, {1, 1, 1, 1}}] = 
    -6/((-3 + Nc)*(-1 + Nc)*Nc*(1 + Nc)*(-4 + Nc^2))
 
Wig6j[{{"c21c21", "10", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "10", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    -2/(Sqrt[-9 + Nc^2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c21", "10", "8", "10", "10", "8"}, {2, 1, 1, 2}}] = 
    8/(-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)
 
Wig6j[{{"c21c21", "10", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[6]/(Nc*Sqrt[6 + 5*Nc + Nc^2]*(2 - Nc - 2*Nc^2 + Nc^3)))
 
Wig6j[{{"c21c21", "10", "8", "10", "27", "8"}, {2, 1, 1, 1}}] = 
    (Sqrt[6]*Sqrt[(2 + Nc)/(-3 + Nc)])/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"c21c21", "10", "8", "27", "10", "8"}, {1, 1, 1, 1}}] = 
    2/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"c21c21", "10", "8", "27", "10bar", "8"}, {1, 1, 1, 1}}] = 
    -6/((-1 + Nc)*Nc*(1 + Nc)*(3 + Nc)*(-4 + Nc^2))
 
Wig6j[{{"c21c21", "10", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/(Sqrt[-2 + Nc]*Nc^(3/2)*(3 + Nc - 3*Nc^2 - Nc^3))
 
Wig6j[{{"c21c21", "10", "8", "27", "27", "8"}, {1, 1, 1, 2}}] = 
    (Sqrt[6]*Sqrt[8 + 6*Nc + Nc^2])/(Nc*(12 + 4*Nc - 15*Nc^2 - 5*Nc^3 + 
       3*Nc^4 + Nc^5))
 
Wig6j[{{"c21c21", "10", "8", "35", "10", "8"}, {1, 1, 1, 1}}] = 
    4/(Nc*(3 + Nc)*(-4 + Nc^2)*(-1 + Nc^2))
 
Wig6j[{{"c21c21", "10", "8", "35", "27", "8"}, {1, 1, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "10", "8", "8", "10", "8"}, {1, 1, 1, 1}}] = 
    (-4 + 5*Nc^2 - Nc^4)^(-1)
 
Wig6j[{{"c21c21", "10", "8", "8", "10bar", "8"}, {1, 1, 1, 1}}] = 
    -3/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"c21c21", "10", "8", "8", "27", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/((-1 + Nc)*Nc*Sqrt[(1 + Nc)*(3 + Nc)*(-4 + Nc^2)])
 
Wig6j[{{"c21c21", "10", "8", "c111c3", "10", "8"}, {1, 1, 1, 1}}] = 
    4/(-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)
 
Wig6j[{{"c21c21", "10", "8", "c21c21", "10", "8"}, {1, 1, 1, 1}}] = 
    (-31 + 4*Nc^2)/((-9 + Nc^2)*(-4 + Nc^2)*(-1 + Nc^2)^2)
 
Wig6j[{{"c21c21", "10", "8", "c21c21", "10bar", "8"}, {1, 1, 1, 1}}] = 
    9/((-9 + Nc^2)*(-4 + Nc^2)*(-1 + Nc^2)^2)
 
Wig6j[{{"c21c21", "10", "8", "c21c21", "27", "8"}, {1, 1, 1, 1}}] = 
    9/((-3 + Nc)*(-2 + Nc)*Nc*(3 + Nc)*(-1 + Nc^2)^2)
 
Wig6j[{{"c21c21", "10", "c21c21", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "10", "c21c21", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    Sqrt[3]/(Sqrt[-9 + Nc^2]*(-1 + Nc^2)^(3/2))
 
Wig6j[{{"c21c21", "10", "c21c21", "8", "8", "8"}, {1, 3, 1, 1}}] = 
    -(((-1 + 3*Nc + Nc^2)*Sqrt[(27 + 30*Nc + 6*Nc^2)/(36 - 13*Nc^2 + Nc^4)])/
      ((-1 + Nc^2)^(3/2)*(9 + 10*Nc + 2*Nc^2)))
 
Wig6j[{{"c21c21", "10", "c21c21", "8", "8", "8"}, {1, 3, 1, 2}}] = 
    (Sqrt[3]*(-18 - 10*Nc + 3*Nc^2 + Nc^3))/((-4 + Nc^2)*(-1 + Nc^2)^(3/2)*
      Sqrt[(-9 + Nc^2)*(9 + 10*Nc + 2*Nc^2)])
 
Wig6j[{{"c21c21", "10", "c21c21", "8", "8", "8"}, {1, 4, 1, 1}}] = 
    (Sqrt[3]*(2 + Nc))/((-1 + Nc^2)^(3/2)*
      Sqrt[((12 - 4*Nc - 3*Nc^2 + Nc^3)*(27 + 39*Nc + 16*Nc^2 + 2*Nc^3))/
        (-16 + Nc^2)])
 
Wig6j[{{"c21c21", "10", "c21c21", "8", "8", "8"}, {1, 4, 1, 2}}] = 
    (Sqrt[3]*Nc)/((-2 + Nc)*(-1 + Nc)*(1 + Nc)*
      Sqrt[((-3 + Nc)*(-1 + Nc^2)*(27 + 39*Nc + 16*Nc^2 + 2*Nc^3))/
        (-16 + Nc^2)])
 
Wig6j[{{"c21c21", "27", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/(Nc^(3/2)*Sqrt[3 + Nc]*(-1 + Nc^2))
 
Wig6j[{{"c21c21", "27", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "27", "27", "8", "8", "8"}, {2, 1, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "27", "27", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    -((Sqrt[2]*Sqrt[(4 + Nc)/(3 + Nc)])/(Nc*(2 - Nc - 2*Nc^2 + Nc^3)))
 
Wig6j[{{"c21c21", "27", "8", "10", "27", "8"}, {1, 1, 1, 1}}] = 
    -2/(Nc^2*(6 - 7*Nc + Nc^3))
 
Wig6j[{{"c21c21", "27", "8", "27", "27", "8"}, {1, 1, 1, 1}}] = 
    -2/(Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3))
 
Wig6j[{{"c21c21", "27", "8", "27", "27", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "27", "8", "27", "27", "8"}, {2, 1, 1, 2}}] = 
    -2/(Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4))
 
Wig6j[{{"c21c21", "27", "8", "35", "27", "8"}, {1, 1, 1, 1}}] = 
    4/(Nc^2*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4))
 
Wig6j[{{"c21c21", "27", "8", "64", "27", "8"}, {1, 1, 1, 1}}] = 
    4/((-1 + Nc)*Nc^2*(1 + Nc)^2*(3 + Nc))
 
Wig6j[{{"c21c21", "27", "8", "8", "27", "8"}, {1, 1, 1, 1}}] = 
    1/((-1 + Nc)*Nc^2*(3 + Nc))
 
Wig6j[{{"c21c21", "27", "8", "c21c21", "27", "8"}, {1, 1, 1, 1}}] = 
    (-6 - 7*Nc + 4*Nc^3)/((-3 + Nc)*(-2 + Nc)*Nc^2*(3 + Nc)*(-1 + Nc^2)^2)
 
Wig6j[{{"c21c21", "27", "c21c21", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    (Sqrt[3]*Sqrt[(-4 + Nc^2)/((-9 + Nc^2)*(-1 + Nc^2)^3)])/Nc
 
Wig6j[{{"c21c21", "27", "c21c21", "8", "8", "8"}, {1, 2, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "27", "c21c21", "8", "8", "8"}, {1, 3, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "27", "c21c21", "8", "8", "8"}, {1, 3, 1, 2}}] = 
    (-9*Sqrt[3])/((-2 + Nc)*(-1 + Nc)^(3/2)*(1 + Nc)*
      Sqrt[(9 + 10*Nc + 2*Nc^2)*(-9 - 9*Nc + Nc^2 + Nc^3)])
 
Wig6j[{{"c21c21", "27", "c21c21", "8", "8", "8"}, {1, 4, 1, 1}}] = 0
 
Wig6j[{{"c21c21", "27", "c21c21", "8", "8", "8"}, {1, 4, 1, 2}}] = 
    (2*Sqrt[3]*Nc)/((-2 + Nc)*(-1 + Nc^2)^(3/2)*
      Sqrt[((-3 + Nc)*(3 + Nc)*(9 + 10*Nc + 2*Nc^2))/(-16 + Nc^2)])
 
Wig6j[{{"c21c21", "35", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    -((Sqrt[3]*Sqrt[-6 + Nc + Nc^2])/((Nc + Nc^2)*(6 - 7*Nc + Nc^3)))
 
Wig6j[{{"c21c21", "35", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -((Sqrt[3]*Sqrt[(3 + Nc)/(2 + Nc)])/((1 + Nc)*(6 - 7*Nc + Nc^3)))
 
Wig6j[{{"c21c21", "35", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Sqrt[-6 + Nc + Nc^2]*(-Nc + Nc^3))
 
Wig6j[{{"c21c21", "35", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[3]/(Sqrt[6 + 5*Nc + Nc^2]*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"c21c21", "c21c21", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/((-1 + Nc)^(3/2)*Nc*Sqrt[(-3 + Nc)*(1 + Nc)*(3 + Nc)])
 
Wig6j[{{"c21c21", "c21c21", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c21c21", "c21c21", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Sqrt[-9 + Nc^2]*(-1 + Nc^2)^(3/2))
 
Wig6j[{{"c21c21", "c21c21", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(Sqrt[3]/((-1 + Nc^2)^(3/2)*Sqrt[36 - 13*Nc^2 + Nc^4]))
 
Wig6j[{{"c21c21", "c21c21", "27", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/((Nc + Nc^2)*Sqrt[9 - 10*Nc^2 + Nc^4])
 
Wig6j[{{"c21c21", "c21c21", "27", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c21c3", "0", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[-3 + Nc]*Nc^(3/2)*(-1 + Nc^2))
 
Wig6j[{{"c21c3", "0", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    3/(Sqrt[2]*Sqrt[(-3 + Nc)*Nc*(-4 + Nc^2)]*(-1 + Nc^2))
 
Wig6j[{{"c21c3", "0", "0", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    (-3*(-2 + Nc))/(Sqrt[2]*Nc*(-1 + Nc^2)*
      Sqrt[-48 + 28*Nc + 8*Nc^2 - 7*Nc^3 + Nc^4])
 
Wig6j[{{"c21c3", "0", "0", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    -((8 + Nc)/(Sqrt[2]*Nc*(1 + Nc)*Sqrt[12 - 7*Nc + Nc^2]*(-2 + Nc + Nc^2)))
 
Wig6j[{{"c21c3", "0", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Nc*Sqrt[(-3 + Nc)*(2 + Nc)]*(-1 + Nc^2))
 
Wig6j[{{"c21c3", "0", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -((Sqrt[3]*Sqrt[6 - 5*Nc + Nc^2])/((-3 + Nc)*(-2 + Nc)*(1 + Nc)*
       (-2 + Nc + Nc^2)))
 
Wig6j[{{"c21c3", "0", "8", "0", "0", "8"}, {1, 1, 1, 1}}] = 
    -(1/(Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)))
 
Wig6j[{{"c21c3", "0", "8", "0", "0", "8"}, {1, 1, 1, 2}}] = 
    (3*(-2 + Nc))/((-3 + Nc)*(-1 + Nc)*Nc^(3/2)*(1 + Nc)*
      Sqrt[16 - 4*Nc - 4*Nc^2 + Nc^3])
 
Wig6j[{{"c21c3", "0", "8", "0", "0", "8"}, {2, 1, 1, 2}}] = 
    (10 - Nc)/((-3 + Nc)*Nc*(1 + Nc)*(8 - 6*Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"c21c3", "0", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[6]/(Nc^(3/2)*Sqrt[2 + Nc]*(3 - Nc - 3*Nc^2 + Nc^3)))
 
Wig6j[{{"c21c3", "0", "8", "0", "10", "8"}, {2, 1, 1, 1}}] = 
    -(Sqrt[6]/(Nc*Sqrt[8 - 6*Nc + Nc^2]*(3 - Nc - 3*Nc^2 + Nc^3)))
 
Wig6j[{{"c21c3", "0", "8", "10", "0", "8"}, {1, 1, 1, 1}}] = 
    2/(Nc^2*(3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"c21c3", "0", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 
    -((Sqrt[6]*Sqrt[6 - 5*Nc + Nc^2])/((-3 + Nc)*(-2 + Nc)*Nc*(1 + Nc)*
       (-2 + Nc + Nc^2)))
 
Wig6j[{{"c21c3", "0", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    -((Sqrt[6]*Sqrt[(3 + Nc)/(-2 + Nc)])/(Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)))
 
Wig6j[{{"c21c3", "0", "8", "10bar", "0", "8"}, {1, 1, 1, 1}}] = 
    -4/(Nc^2*(-6 - 7*Nc + Nc^3))
 
Wig6j[{{"c21c3", "0", "8", "8", "0", "8"}, {1, 1, 1, 1}}] = 
    -2/((-3 + Nc)*Nc^2*(1 + Nc))
 
Wig6j[{{"c21c3", "0", "8", "8", "10", "8"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3]*Sqrt[(4 - 4*Nc - Nc^2 + Nc^3)/(-3 + Nc)])/
     (4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"c21c3", "0", "8", "c21c21", "0", "8"}, {1, 1, 1, 1}}] = 
    4/(Nc^2*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4))
 
Wig6j[{{"c21c3", "0", "8", "c21c21", "10", "8"}, {1, 1, 1, 1}}] = 0
 
Wig6j[{{"c21c3", "0", "8", "c21c3", "0", "8"}, {1, 1, 1, 1}}] = 
    (2*(-5 - 6*Nc + 2*Nc^2))/((-3 + Nc)*(-1 + Nc)*Nc^2*(1 + Nc)*(2 + Nc)*
      (8 - 6*Nc + Nc^2))
 
Wig6j[{{"c21c3", "0", "8", "c21c3", "10", "8"}, {1, 1, 1, 1}}] = 
    18/(Nc^2*(48 - 28*Nc - 56*Nc^2 + 35*Nc^3 + 7*Nc^4 - 7*Nc^5 + Nc^6))
 
Wig6j[{{"c21c3", "0", "8", "c3c21", "0", "8"}, {1, 1, 1, 1}}] = 
    4/((-4 + Nc)*(-3 + Nc)*Nc^2*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"c21c3", "0", "c21c3", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    (21 - 2*Nc - 4*Nc^2 + Nc^3)/(Nc*(-1 + Nc^2)*
      Sqrt[(-48 + 28*Nc + 8*Nc^2 - 7*Nc^3 + Nc^4)*(-3 + 30*Nc - 8*Nc^2 - 
         4*Nc^3 + Nc^4)])
 
Wig6j[{{"c21c3", "0", "c21c3", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (3*(-6 + 33*Nc - 8*Nc^2 - 4*Nc^3 + Nc^4))/(Nc*(4 - 5*Nc^2 + Nc^4)*
      Sqrt[(12 - 7*Nc + Nc^2)*(-3 + 30*Nc - 8*Nc^2 - 4*Nc^3 + Nc^4)])
 
Wig6j[{{"c21c3", "0", "c21c3", "8", "8", "8"}, {1, 3, 1, 1}}] = 
    -((-1 + 2*Nc)/(Sqrt[2]*(-1 + Nc)*Nc^(3/2)*
       Sqrt[((1 + Nc)*(2 + Nc)*(8 - 6*Nc + Nc^2)*(-3 + 30*Nc - 8*Nc^2 - 
           4*Nc^3 + Nc^4))/((-3 + Nc)*(-15 - 2*Nc + Nc^2))]))
 
Wig6j[{{"c21c3", "0", "c21c3", "8", "8", "8"}, {1, 3, 1, 2}}] = 
    -3/(Sqrt[2]*(4 - 4*Nc - Nc^2 + Nc^3)*
      Sqrt[(Nc*(12 - 111*Nc - 61*Nc^2 + 70*Nc^3 - 7*Nc^5 + Nc^6))/
        (45 - 9*Nc - 5*Nc^2 + Nc^3)])
 
Wig6j[{{"c21c3", "10", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    -3/(Sqrt[2]*Sqrt[-4 + Nc^2]*(Nc - Nc^3))
 
Wig6j[{{"c21c3", "10", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    1/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c3", "10", "10", "8", "8", "8"}, {2, 1, 1, 1}}] = 
    -(Sqrt[(-9 + Nc^2)/(-4 + Nc^2)]/(Sqrt[2]*Nc*(3 - Nc - 3*Nc^2 + Nc^3)))
 
Wig6j[{{"c21c3", "10", "10", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (-3*Sqrt[-9 + Nc^2])/(Sqrt[2]*(-3 + Nc)*(-1 + Nc)*
      (-4 - 4*Nc + Nc^2 + Nc^3))
 
Wig6j[{{"c21c3", "10", "8", "0", "10", "8"}, {1, 1, 1, 1}}] = 
    -2/(-12 + 4*Nc + 15*Nc^2 - 5*Nc^3 - 3*Nc^4 + Nc^5)
 
Wig6j[{{"c21c3", "10", "8", "10", "10", "8"}, {1, 1, 1, 1}}] = 
    -3/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"c21c3", "10", "8", "10", "10", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[-9 + Nc^2]/((-3 + Nc)*(-1 + Nc)*Nc*(-4 - 4*Nc + Nc^2 + Nc^3))
 
Wig6j[{{"c21c3", "10", "8", "10", "10", "8"}, {2, 1, 1, 2}}] = 
    (-1 - 3*Nc)/((-3 + Nc)*(-1 + Nc)*Nc*(-4 - 4*Nc + Nc^2 + Nc^3))
 
Wig6j[{{"c21c3", "10", "8", "27", "10", "8"}, {1, 1, 1, 1}}] = 
    -4/(4*Nc - 5*Nc^3 + Nc^5)
 
Wig6j[{{"c21c3", "10", "8", "35", "10", "8"}, {1, 1, 1, 1}}] = 
    4/(4*Nc^2 - 5*Nc^4 + Nc^6)
 
Wig6j[{{"c21c3", "10", "8", "8", "10", "8"}, {1, 1, 1, 1}}] = 
    2/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"c21c3", "10", "8", "c111c3", "10", "8"}, {1, 1, 1, 1}}] = 
    4/((-3 + Nc)*(-1 + Nc)*Nc*(-4 - 4*Nc + Nc^2 + Nc^3))
 
Wig6j[{{"c21c3", "10", "8", "c21c21", "10", "8"}, {1, 1, 1, 1}}] = 
    4/((-3 + Nc)*Nc*(-4 + Nc^2)*(-1 + Nc^2))
 
Wig6j[{{"c21c3", "10", "8", "c21c3", "10", "8"}, {1, 1, 1, 1}}] = 
    (6 - 4*Nc + 4*Nc^2)/((-4 + Nc)*(-3 + Nc)*Nc^2*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c3", "10", "c21c3", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    -(((21 - 2*Nc - 4*Nc^2 + Nc^3)*(Nc*(-4 - 4*Nc + Nc^2 + Nc^3))^(3/2))/
      ((-1 + Nc)*(Nc*(1 + Nc))^(5/2)*(-4 + Nc^2)^2*
       Sqrt[(-4 + Nc)*(9 - 93*Nc + 54*Nc^2 + 4*Nc^3 - 7*Nc^4 + Nc^5)]))
 
Wig6j[{{"c21c3", "10", "c21c3", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (9 - 24*Nc - 2*Nc^2 + Nc^3)/((-1 + Nc)*Nc*(1 + Nc)*(2 + Nc)*
      Sqrt[(-4 + Nc)*(9 - 93*Nc + 54*Nc^2 + 4*Nc^3 - 7*Nc^4 + Nc^5)])
 
Wig6j[{{"c21c3", "10", "c21c3", "8", "8", "8"}, {1, 3, 1, 1}}] = 
    (-1 + 2*Nc)/(Sqrt[2]*(-1 + Nc)*Nc*
      Sqrt[((-4 + Nc)*Nc*(1 + Nc)*(-4 + Nc^2)*(-3 + 30*Nc - 8*Nc^2 - 4*Nc^3 + 
          Nc^4))/(45 - 9*Nc - 5*Nc^2 + Nc^3)])
 
Wig6j[{{"c21c3", "10", "c21c3", "8", "8", "8"}, {1, 3, 1, 2}}] = 
    (-5 + 4*Nc)/(Sqrt[2]*(-1 + Nc)*(-4 + Nc^2)*
      Sqrt[(Nc*(12 - 111*Nc - 61*Nc^2 + 70*Nc^3 - 7*Nc^5 + Nc^6))/
        (45 - 9*Nc - 5*Nc^2 + Nc^3)])
 
Wig6j[{{"c21c3", "c111c3", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/(Nc*(1 + Nc)*Sqrt[(-3 + Nc)*(-1 + Nc)*(-4 + Nc^2)])
 
Wig6j[{{"c21c3", "c111c3", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[6]/(Sqrt[3 - 4*Nc + Nc^2]*(-4 - 4*Nc + Nc^2 + Nc^3))
 
Wig6j[{{"c21c3", "c21c21", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Nc*Sqrt[(-3 + Nc)*(2 + Nc)]*(-1 + Nc^2))
 
Wig6j[{{"c21c3", "c21c21", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[3]/(Sqrt[6 - 5*Nc + Nc^2]*(2 + Nc - 2*Nc^2 - Nc^3))
 
Wig6j[{{"c21c3", "c21c21", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Nc*Sqrt[(-3 + Nc)*(2 + Nc)]*(-1 + Nc^2))
 
Wig6j[{{"c21c3", "c21c21", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -((Sqrt[3]*Sqrt[(-2 + Nc)/(-3 + Nc)])/(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c3", "c21c3", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (Sqrt[3/2]*(-1 + 2*Nc))/(Nc^(3/2)*(-1 + Nc^2)*
      Sqrt[16 - 4*Nc - 4*Nc^2 + Nc^3])
 
Wig6j[{{"c21c3", "c21c3", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    (3*Sqrt[3/2])/(Sqrt[(-4 + Nc)*Nc]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c21c3", "c21c3", "10", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (Sqrt[3/2]*(-3 + 2*Nc))/((-1 + Nc)*Nc^(3/2)*(1 + Nc)*
      Sqrt[(-4 + Nc)*(-4 + Nc^2)])
 
Wig6j[{{"c21c3", "c21c3", "10", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[3/2]/(Sqrt[(-4 + Nc)*Nc]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c2c0", "6", "6", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[(2 + Nc)/Nc]/(Sqrt[2]*(-1 + Nc^2))
 
Wig6j[{{"c2c0", "6", "6", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[(-2 + Nc)/Nc]/(Sqrt[2]*(-1 + Nc^2))
 
Wig6j[{{"c2c0", "6", "8", "6", "6", "8"}, {1, 1, 1, 1}}] = (1 - Nc^2)^(-1)
 
Wig6j[{{"c2c0", "6", "8", "c2c0", "6", "8"}, {1, 1, 1, 1}}] = (-1 + Nc^2)^(-1)
 
Wig6j[{{"c2c0", "c21c0", "3", "6", "3", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Nc*Sqrt[-1 + Nc^2])
 
Wig6j[{{"c2c0", "c21c0", "3", "c2c0", "3", "3"}, {1, 1, 1, 1}}] = 
    1/((-1 + Nc)*Nc)
 
Wig6j[{{"c2c0", "c21c0", "3", "c2c0", "c2c1", "3"}, {1, 1, 1, 1}}] = 
    -2/(Nc - Nc^3)
 
Wig6j[{{"c2c0", "c21c0", "6", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Sqrt[Nc]*(-1 + Nc^2))
 
Wig6j[{{"c2c0", "c21c0", "c2c0", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[-2 + Nc]/(Nc - Nc^3))
 
Wig6j[{{"c2c0", "c2c0", "6", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[(-2 + Nc)/Nc]/(Sqrt[2]*(-1 + Nc^2))
 
Wig6j[{{"c2c0", "c2c0", "6", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[3 + 2/Nc + Nc]/(Sqrt[2]*(-1 + Nc)*(1 + Nc)^(3/2))
 
Wig6j[{{"c2c0", "c2c0", "8", "6", "6", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[-4 - 4*Nc + Nc^2 + Nc^3]/((-1 + Nc)*Nc*(1 + Nc)^(3/2))
 
Wig6j[{{"c2c0", "c2c0", "8", "c2c0", "6", "8"}, {1, 1, 1, 1}}] = 
    (1 - Nc^2)^(-1)
 
Wig6j[{{"c2c0", "c2c0", "8", "c2c0", "c2c0", "8"}, {1, 1, 1, 1}}] = 
    (-4 - 2*Nc + Nc^2)/((-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc))
 
Wig6j[{{"c2c0", "c2c0", "c2c0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[Nc*(2 - Nc - 2*Nc^2 + Nc^3)]/(Sqrt[2]*(-2 + Nc)*(-1 + Nc^2)^(3/2))
 
Wig6j[{{"c2c0", "c2c0", "c2c0", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    ((-4 + Nc)*Sqrt[(2 + Nc)/Nc])/(Sqrt[2]*(-2 + Nc)*(-1 + Nc)*(1 + Nc))
 
Wig6j[{{"c2c0", "c3c0", "3", "c2c0", "3", "3"}, {1, 1, 1, 1}}] = 2/(Nc - Nc^2)
 
Wig6j[{{"c2c0", "c3c0", "3", "c2c0", "c2c1", "3"}, {1, 1, 1, 1}}] = 
    2/(2*Nc - 3*Nc^2 + Nc^3)
 
Wig6j[{{"c2c0", "c3c0", "c2c0", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    2/(Sqrt[-2 + Nc]*(Nc - Nc^2))
 
Wig6j[{{"c2c1", "15", "3", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[Nc]*(-1 + Nc^2))
 
Wig6j[{{"c2c1", "15", "3", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    Sqrt[Nc*(-4 + Nc^2)]/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4))
 
Wig6j[{{"c2c1", "15", "8", "15", "3", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[-4 + 10*Nc + 6*Nc^2]/((-1 + Nc)*(1 + Nc)*(2 + Nc)*(-1 + 3*Nc))
 
Wig6j[{{"c2c1", "15", "8", "15", "3", "8"}, {2, 1, 1, 1}}] = 
    -(((1 - 2*Nc)*Sqrt[(-3 + 5*Nc + 11*Nc^2 + 3*Nc^3)/(-4 + Nc^2)])/
      ((-1 + Nc)*Nc*(1 + Nc)^(3/2)*(-1 + 3*Nc)))
 
Wig6j[{{"c2c1", "15", "8", "3", "15", "8"}, {1, 1, 1, 1}}] = 
    1/((-1 + Nc)*Nc*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"c2c1", "15", "8", "3", "c2c1", "8"}, {1, 2, 1, 1}}] = 
    -(((1 + 2*Nc)*Sqrt[(3 + 5*Nc - 11*Nc^2 + 3*Nc^3)/(-4 + Nc^2)])/
      ((-1 + Nc)^(3/2)*Nc*(1 + Nc)*(1 + 3*Nc)))
 
Wig6j[{{"c2c1", "15", "8", "c2c1", "3", "8"}, {1, 1, 1, 1}}] = 
    -(1/(Nc*(2 - Nc - 2*Nc^2 + Nc^3)))
 
Wig6j[{{"c2c1", "3", "3", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    1/(Sqrt[2]*Sqrt[Nc]*(-1 + Nc^2))
 
Wig6j[{{"c2c1", "3", "3", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(Sqrt[-4/Nc + Nc]/(Sqrt[2]*(1 + Nc)*(2 - 3*Nc + Nc^2)))
 
Wig6j[{{"c2c1", "3", "8", "15", "3", "8"}, {1, 1, 1, 1}}] = -(Nc - Nc^3)^(-1)
 
Wig6j[{{"c2c1", "3", "8", "c2c1", "3", "8"}, {1, 1, 1, 1}}] = 
    (2 - Nc - 2*Nc^2 + Nc^3)^(-1)
 
Wig6j[{{"c2c1", "3", "8", "c2c1", "c2c1", "8"}, {1, 2, 1, 2}}] = 
    (1 + Nc + 4*Nc^2)/(2*Nc + 5*Nc^2 - 5*Nc^3 - 5*Nc^4 + 3*Nc^5)
 
Wig6j[{{"c2c1", "3", "c2c1", "8", "8", "8"}, {1, 2, 1, 1}}] = 
    -(1/((-2 + Nc)*(-1 + Nc)^(3/2)*(1 + Nc)*
       Sqrt[(Nc*(2 + 6*Nc))/(-12 + 16*Nc - Nc^2 - 4*Nc^3 + Nc^4)]))
 
Wig6j[{{"c2c1", "3", "c2c1", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (3*Sqrt[((-3 + Nc)*Nc)/((1 + 3*Nc)*(-1 + Nc^2)^2)])/(Sqrt[2]*(-2 + Nc))
 
Wig6j[{{"c2c1", "c21c1", "15", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Nc*Sqrt[4 - 5*Nc^2 + Nc^4])
 
Wig6j[{{"c2c1", "c21c1", "3", "15", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[3]/(Nc*Sqrt[4 - 5*Nc^2 + Nc^4])
 
Wig6j[{{"c2c1", "c21c1", "3", "c2c1", "0", "3"}, {1, 1, 1, 1}}] = 
    2/((-2 + Nc)*Nc^2*(1 + Nc))
 
Wig6j[{{"c2c1", "c21c1", "3", "c2c1", "10bar", "3"}, {1, 1, 1, 1}}] = 
    2/((-2 + Nc)*Nc*(1 + Nc)*(2 + Nc))
 
Wig6j[{{"c2c1", "c21c1", "3", "c2c1", "8", "3"}, {1, 1, 1, 1}}] = 
    1/((-2 + Nc)*Nc*(1 + Nc))
 
Wig6j[{{"c2c1", "c21c1", "c2c1", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/((Nc + Nc^2)*Sqrt[-2 - 5*Nc + 3*Nc^2])
 
Wig6j[{{"c2c1", "c21c1", "c2c1", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    -(Sqrt[(-3 + Nc)/(-4 - 12*Nc + Nc^2 + 3*Nc^3)]/(Nc + Nc^2))
 
Wig6j[{{"c2c1", "c2c0", "3", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[2]/((-1 + Nc)*Sqrt[Nc*(1 + Nc)]))
 
Wig6j[{{"c2c1", "c2c0", "3", "c2c1", "0", "3"}, {1, 1, 1, 1}}] = 
    2/(Nc*(2 + Nc - Nc^2))
 
Wig6j[{{"c2c1", "c2c0", "3", "c2c1", "10bar", "3"}, {1, 1, 1, 1}}] = 
    -2/(2*Nc + Nc^2 - Nc^3)
 
Wig6j[{{"c2c1", "c2c0", "3", "c2c1", "8", "3"}, {1, 1, 1, 1}}] = 
    -2/(Nc*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"c2c1", "c2c0", "8", "6", "15", "3"}, {1, 1, 1, 1}}] = 
    2/(Sqrt[Nc]*(-1 + Nc^2))
 
Wig6j[{{"c2c1", "c2c0", "8", "6", "3", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[2]/(Sqrt[-1 + Nc]*(Nc + Nc^2)))
 
Wig6j[{{"c2c1", "c2c0", "8", "c2c0", "3", "3"}, {1, 1, 1, 1}}] = 
    -(Sqrt[2]/((-1 + Nc)*Sqrt[(-2 + Nc)*Nc*(1 + Nc)]))
 
Wig6j[{{"c2c1", "c2c0", "8", "c2c0", "c2c1", "3"}, {1, 1, 1, 1}}] = 
    (-2*Sqrt[2]*(-1 - Nc + Nc^2))/((-2 + Nc)*(-1 + Nc)*Nc*(1 + Nc)*
      Sqrt[1 + 3*Nc])
 
Wig6j[{{"c2c1", "c2c0", "8", "c2c0", "c2c1", "3"}, {1, 2, 1, 1}}] = 
    (2*Sqrt[(-6 - Nc + Nc^2)/(1 + 3*Nc)])/(2 - Nc - 2*Nc^2 + Nc^3)
 
Wig6j[{{"c2c1", "c2c0", "c2c1", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    ((1 + Nc^2)*Sqrt[-4 - 10*Nc + 6*Nc^2])/((-2 + Nc)*Nc*(1 + 3*Nc)*
      (-1 + Nc^2))
 
Wig6j[{{"c2c1", "c2c0", "c2c1", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    (2*Sqrt[(12 - 4*Nc - 3*Nc^2 + Nc^3)/(1 + 3*Nc)])/(2 - Nc - 2*Nc^2 + Nc^3)
 
Wig6j[{{"c2c1", "c2c1", "3", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (1 - 2*Nc)/((-2 + Nc)*(-1 + Nc)*(1 + Nc)^(3/2)*
      Sqrt[(Nc*(1 + 3*Nc))/(-2 - Nc + Nc^2)])
 
Wig6j[{{"c2c1", "c2c1", "3", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    (2 + Nc)/((-2 + Nc)*(-1 + Nc)*(1 + Nc)*Sqrt[Nc*(2 + 7*Nc + 3*Nc^2)])
 
Wig6j[{{"c2c1", "c2c1", "8", "15", "3", "8"}, {1, 1, 1, 1}}] = 
    -(Sqrt[2]/(Sqrt[(-2 + Nc)*(1 + 3*Nc)]*(-1 + Nc^2)))
 
Wig6j[{{"c2c1", "c2c1", "8", "3", "c2c1", "8"}, {1, 2, 1, 1}}] = 
    -((Sqrt[2]*Sqrt[-6 - Nc + Nc^2])/(2 + 5*Nc - 5*Nc^2 - 5*Nc^3 + 3*Nc^4))
 
Wig6j[{{"c2c1", "c2c1", "8", "c2c1", "3", "8"}, {1, 1, 1, 1}}] = 
    (2 - 4*Nc)/(2 + 5*Nc - 5*Nc^2 - 5*Nc^3 + 3*Nc^4)
 
Wig6j[{{"c2c1", "c3c1", "3", "c2c1", "0", "3"}, {1, 1, 1, 1}}] = 
    2/(Nc*(6 + Nc - 4*Nc^2 + Nc^3))
 
Wig6j[{{"c2c1", "c3c1", "3", "c2c1", "10bar", "3"}, {1, 1, 1, 1}}] = 
    2/(Nc*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"c2c1", "c3c1", "3", "c2c1", "8", "3"}, {1, 1, 1, 1}}] = 
    2/(Nc*(2 + Nc - Nc^2))
 
Wig6j[{{"c2c1", "c3c1", "c2c1", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    -(((1 + 2*Nc)*Sqrt[-4 - 10*Nc + 6*Nc^2])/((-2 + Nc)*Nc*(1 + 3*Nc)*
       (-1 + Nc^2)))
 
Wig6j[{{"c2c1", "c3c1", "c2c1", "3", "8", "3"}, {1, 2, 1, 1}}] = 
    (2*Sqrt[(-4 + Nc^2)/(-3 - 8*Nc + 3*Nc^2)])/(2 - Nc - 2*Nc^2 + Nc^3)
 
Wig6j[{{"c3c0", "c31c0", "3", "c21c0", "c2c0", "3"}, {1, 1, 1, 1}}] = 
    4/((-1 + Nc)*Nc*Sqrt[(-2 + Nc)*(1 + Nc)])
 
Wig6j[{{"c3c0", "c31c0", "3", "c3c0", "c2c0", "3"}, {1, 1, 1, 1}}] = 
    2/(2*Nc - 3*Nc^2 + Nc^3)
 
Wig6j[{{"c3c0", "c31c0", "3", "c3c0", "c3c1", "3"}, {1, 1, 1, 1}}] = 
    6/(Nc*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"c3c0", "c31c0", "c21c0", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[2])/(Sqrt[(-2 + Nc)*Nc]*(-1 + Nc^2))
 
Wig6j[{{"c3c0", "c31c0", "c3c0", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    -((Sqrt[2]*Sqrt[(-3 + Nc)/(-2 + Nc)])/(Nc - Nc^3))
 
Wig6j[{{"c3c0", "c4c0", "3", "c3c0", "c2c0", "3"}, {1, 1, 1, 1}}] = 
    -6/(Nc*(2 - 3*Nc + Nc^2))
 
Wig6j[{{"c3c0", "c4c0", "3", "c3c0", "c3c1", "3"}, {1, 1, 1, 1}}] = 
    6/((-1 + Nc)*Nc*(6 - 5*Nc + Nc^2))
 
Wig6j[{{"c3c0", "c4c0", "c3c0", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (3*Sqrt[2])/((Nc - Nc^2)*Sqrt[6 - 5*Nc + Nc^2])
 
Wig6j[{{"c3c1", "c2c0", "8", "6", "c2c0", "8"}, {1, 1, 1, 1}}] = 2/(Nc - Nc^3)
 
Wig6j[{{"c3c1", "c2c0", "8", "c21c1", "c2c0", "8"}, {1, 1, 1, 1}}] = 
    2/(Nc*(2 - Nc - 2*Nc^2 + Nc^3))
 
Wig6j[{{"c3c1", "c2c0", "8", "c2c0", "c2c0", "8"}, {1, 1, 1, 1}}] = 
    -2/(2 - Nc - 2*Nc^2 + Nc^3)
 
Wig6j[{{"c3c1", "c2c0", "8", "c3c1", "c2c0", "8"}, {1, 1, 1, 1}}] = 
    2/(-6 + 5*Nc + 5*Nc^2 - 5*Nc^3 + Nc^4)
 
Wig6j[{{"c3c1", "c2c0", "c2c0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[2]/(Sqrt[(-2 + Nc)*Nc]*(-1 + Nc^2))
 
Wig6j[{{"c3c1", "c2c0", "c2c0", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    -(Sqrt[2 + 4/Nc]/((-2 + Nc)*(-1 + Nc)*(1 + Nc)))
 
Wig6j[{{"c3c1", "c3c0", "3", "c2c0", "c2c1", "3"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3])/((-2 + Nc)*Nc*Sqrt[-1 + Nc^2])
 
Wig6j[{{"c3c1", "c3c0", "3", "c3c1", "c2c1", "3"}, {1, 1, 1, 1}}] = 
    -6/(Nc*(-6 + 5*Nc + 5*Nc^2 - 5*Nc^3 + Nc^4))
 
Wig6j[{{"c3c1", "c3c0", "8", "c21c0", "c2c0", "3"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3])/(Sqrt[-2 + Nc]*(Nc - Nc^3))
 
Wig6j[{{"c3c1", "c3c0", "8", "c3c0", "c2c0", "3"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3])/((-2 + Nc)*(-1 + Nc)*Sqrt[Nc*(-3 - 2*Nc + Nc^2)])
 
Wig6j[{{"c3c1", "c3c0", "c2c0", "3", "8", "3"}, {1, 1, 1, 1}}] = 
    (Sqrt[6]*Sqrt[(2 - 3*Nc + Nc^2)/(Nc + Nc^2)])/((-2 + Nc)*(-1 + Nc)^(3/2))
 
Wig6j[{{"c3c3", "0", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[2])/(Sqrt[-3 + Nc]*Nc^(3/2)*(-1 + Nc^2))
 
Wig6j[{{"c3c3", "0", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c3c3", "0", "0", "8", "8", "8"}, {2, 1, 1, 1}}] = 0
 
Wig6j[{{"c3c3", "0", "0", "8", "8", "8"}, {2, 1, 1, 2}}] = 
    (2*Sqrt[2])/(Sqrt[12 - 7*Nc + Nc^2]*(Nc - Nc^3))
 
Wig6j[{{"c3c3", "0", "8", "0", "0", "8"}, {1, 1, 1, 1}}] = 
    -4/(Nc^2*(3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"c3c3", "0", "8", "0", "0", "8"}, {1, 1, 1, 2}}] = 0
 
Wig6j[{{"c3c3", "0", "8", "0", "0", "8"}, {2, 1, 1, 2}}] = 
    -4/((-3 + Nc)*Nc*(1 + Nc)*(4 - 5*Nc + Nc^2))
 
Wig6j[{{"c3c3", "0", "8", "10", "0", "8"}, {1, 1, 1, 1}}] = 
    -4/(Nc^2*(3 - Nc - 3*Nc^2 + Nc^3))
 
Wig6j[{{"c3c3", "0", "8", "8", "0", "8"}, {1, 1, 1, 1}}] = 
    4/((-3 + Nc)*Nc^2*(1 + Nc))
 
Wig6j[{{"c3c3", "0", "8", "c21c21", "0", "8"}, {1, 1, 1, 1}}] = 
    4/((-3 + Nc)*(-1 + Nc)^2*Nc^2*(1 + Nc))
 
Wig6j[{{"c3c3", "0", "8", "c21c3", "0", "8"}, {1, 1, 1, 1}}] = 
    4/((-4 + Nc)*(-3 + Nc)*(-1 + Nc)*Nc^2*(1 + Nc))
 
Wig6j[{{"c3c3", "0", "8", "c3c3", "0", "8"}, {1, 1, 1, 1}}] = 
    (4*(8 - 3*Nc + Nc^2))/((-5 + Nc)*(-4 + Nc)*(-3 + Nc)*(-1 + Nc)^2*Nc^2*
      (1 + Nc))
 
Wig6j[{{"c3c3", "0", "c3c3", "8", "8", "8"}, {1, 2, 1, 1}}] = 0
 
Wig6j[{{"c3c3", "0", "c3c3", "8", "8", "8"}, {1, 2, 1, 2}}] = 
    (2*Sqrt[3])/((-1 + Nc)*Nc*Sqrt[((-5 + Nc)*(-4 + Nc)*(-1 + Nc)*(1 + Nc)^2)/
        (-6 + Nc)])
 
Wig6j[{{"c3c3", "c21c3", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    Sqrt[6]/(Sqrt[(-4 + Nc)*Nc^3]*(-1 + Nc^2))
 
Wig6j[{{"c3c3", "c21c3", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 
    (Sqrt[6]*Sqrt[(-4 + Nc^2)/((-4 + Nc)*Nc)])/(4 - 5*Nc^2 + Nc^4)
 
Wig6j[{{"c3c3", "c3c3", "0", "8", "8", "8"}, {1, 1, 1, 1}}] = 
    (2*Sqrt[3]*Sqrt[(-2 + Nc)/((-5 + Nc)*(-1 + Nc)^3*Nc^3)])/(1 + Nc)
 
Wig6j[{{"c3c3", "c3c3", "0", "8", "8", "8"}, {1, 1, 1, 2}}] = 0
 



(* ::Subsection::Closed:: *)
(*Functions to draw and evaluate Wigner coefficients*)


Dim[Representation_] := Representation /. RepresentationDimensionRules
 
RepresentationDimensionRules = {"1" -> 1, "3" -> Nc, "3bar" -> Nc, 
     "c2c0" -> ((-1 + Nc)*Nc)/2, "6" -> (Nc*(1 + Nc))/2, "8" -> -1 + Nc^2, 
     "c0c2" -> ((-1 + Nc)*Nc)/2, "6bar" -> (Nc*(1 + Nc))/2, 
     "c3c0" -> (Nc*(2 - 3*Nc + Nc^2))/6, "c21c0" -> (Nc*(-1 + Nc^2))/3, 
     "c111c0" -> (Nc*(2 + 3*Nc + Nc^2))/6, "c2c1" -> (Nc*(-2 - Nc + Nc^2))/2, 
     "15" -> (Nc*(-2 + Nc + Nc^2))/2, "c1c2" -> (Nc*(-2 - Nc + Nc^2))/2, 
     "15bar" -> (Nc*(-2 + Nc + Nc^2))/2, "c0c3" -> (Nc*(2 - 3*Nc + Nc^2))/6, 
     "c0c21" -> (Nc*(-1 + Nc^2))/3, "c0c111" -> (Nc*(2 + 3*Nc + Nc^2))/6, 
     "c4c0" -> (Nc*(-6 + 11*Nc - 6*Nc^2 + Nc^3))/24, 
     "c31c0" -> (Nc*(2 - Nc - 2*Nc^2 + Nc^3))/8, 
     "c22c0" -> (Nc^2*(-1 + Nc^2))/12, "c211c0" -> 
      (Nc*(-2 - Nc + 2*Nc^2 + Nc^3))/8, "c1111c0" -> 
      (Nc*(6 + 11*Nc + 6*Nc^2 + Nc^3))/24, 
     "c3c1" -> (Nc*(3 - Nc - 3*Nc^2 + Nc^3))/6, 
     "c21c1" -> (Nc^2*(-4 + Nc^2))/3, "24" -> (Nc*(-3 - Nc + 3*Nc^2 + Nc^3))/
       6, "0" -> (Nc^2*(-3 - 2*Nc + Nc^2))/4, 
     "10bar" -> (4 - 5*Nc^2 + Nc^4)/4, "10" -> (4 - 5*Nc^2 + Nc^4)/4, 
     "27" -> (Nc^2*(-3 + 2*Nc + Nc^2))/4, 
     "c1c3" -> (Nc*(3 - Nc - 3*Nc^2 + Nc^3))/6, 
     "c1c21" -> (Nc^2*(-4 + Nc^2))/3, "24bar" -> 
      (Nc*(-3 - Nc + 3*Nc^2 + Nc^3))/6, 
     "c0c4" -> (Nc*(-6 + 11*Nc - 6*Nc^2 + Nc^3))/24, 
     "c0c31" -> (Nc*(2 - Nc - 2*Nc^2 + Nc^3))/8, 
     "c0c22" -> (Nc^2*(-1 + Nc^2))/12, "c0c211" -> 
      (Nc*(-2 - Nc + 2*Nc^2 + Nc^3))/8, "c0c1111" -> 
      (Nc*(6 + 11*Nc + 6*Nc^2 + Nc^3))/24, 
     "35" -> (Nc^2*(16 - 12*Nc - 8*Nc^2 + 3*Nc^3 + Nc^4))/18, 
     "35bar" -> (Nc^2*(16 - 12*Nc - 8*Nc^2 + 3*Nc^3 + Nc^4))/18, 
     "64" -> (Nc^2*(1 + Nc)^2*(-5 + 4*Nc + Nc^2))/36, 
     "c111c3" -> (-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)/36, 
     "c21c21" -> ((-9 + Nc^2)*(-1 + Nc^2)^2)/9, 
     "c21c3" -> (Nc^2*(16 + 12*Nc - 8*Nc^2 - 3*Nc^3 + Nc^4))/18, 
     "c3c111" -> (-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)/36, 
     "c3c21" -> (Nc^2*(16 + 12*Nc - 8*Nc^2 - 3*Nc^3 + Nc^4))/18, 
     "c3c3" -> ((-1 + Nc)^2*Nc^2*(-5 - 4*Nc + Nc^2))/36}
 
BirdTrackOfWignerCoefficient[{\[Alpha]_, \[Beta]_, \[Gamma]_, \[Delta]_, 
      \[Epsilon]_, \[Zeta]_}, {v1_, v2_, v3_, v4_}] := 
    Module[{edgeConnections = {1 -> 2, 2 -> 3, 3 -> 1, 4 -> 2, 4 -> 3, 
        1 -> 4}, edgeRepresentations = {\[Gamma], \[Alpha], \[Beta], 
        \[Epsilon], \[Zeta], \[Delta]}, vLabels = 
       {1 -> Placed[ToString[v1], Center], 2 -> Placed[ToString[v2], Center], 
        3 -> Placed[ToString[v3], Center], 4 -> Placed[ToString[v4], 
          Center]}}, Graph[edgeConnections, EdgeStyle -> Thick, 
      EdgeLabels -> Table[edgeConnections[[i]] -> edgeRepresentations[[i]], 
        {i, Length[edgeConnections]}], VertexShapeFunction -> "Circle", 
      EdgeLabelStyle -> Directive[30, Background -> White], 
      VertexLabels -> vLabels, VertexStyle -> White, VertexSize -> 0.1, 
      VertexCoordinates -> {{1, 0}, {0.5, 1}, {0, 0}, {0.5, 0.4}}]]
 
DebugWignerCoefficientFunctions = False
 
AllowedRepresentations = {"1", "3", "3bar", "8", "6", "c2c0", "6bar", "c0c2", 
     "15", "c2c1", "15bar", "c1c2", "c111c0", "c21c0", "c3c0", "c0c111", 
     "c0c21", "c0c3", "27", "10", "10bar", "0", "24", "c21c1", "c3c1", 
     "24bar", "c1c21", "c1c3", "c1111c0", "c22c0", "c211c0", "c31c0", "c4c0", 
     "c0c1111", "c0c22", "c0c211", "c0c31", "c0c4", "64", "35", "35bar", 
     "c21c21", "c111c3", "c3c111", "c21c3", "c3c21", "c3c3"}
 
SortingRepresentationsNumbers = {"c3c3" -> 1, "c21c3" -> 2, "c3c21" -> 3, 
     "c21c21" -> 4, "c111c3" -> 5, "c3c111" -> 6, "35" -> 7, "35bar" -> 8, 
     "64" -> 9, "c4c0" -> 10, "c0c4" -> 11, "c3c1" -> 12, "c1c3" -> 13, 
     "0" -> 14, "c31c0" -> 15, "c0c31" -> 16, "c21c1" -> 17, "c1c21" -> 18, 
     "10" -> 19, "10bar" -> 20, "c22c0" -> 21, "c211c0" -> 22, "c0c22" -> 23, 
     "c0c211" -> 24, "24" -> 25, "24bar" -> 26, "27" -> 27, "c1111c0" -> 28, 
     "c0c1111" -> 29, "c3c0" -> 30, "c0c3" -> 31, "c2c1" -> 32, "c1c2" -> 33, 
     "c21c0" -> 34, "c0c21" -> 35, "15" -> 36, "15bar" -> 37, "c111c0" -> 38, 
     "c0c111" -> 39, "c2c0" -> 40, "c0c2" -> 41, "6" -> 42, "6bar" -> 43, 
     "3" -> 44, "3bar" -> 45, "1" -> 46, "8" -> 47}
 
RotateWignerCoefficientCounterclockwise[Wigner_] := 
    Module[{\[Alpha] = Wigner[[1]][[1]], \[Beta] = Wigner[[1]][[2]], 
      \[Gamma] = Wigner[[1]][[3]], \[Delta] = Wigner[[1]][[4]], 
      \[Epsilon] = Wigner[[1]][[5]], \[Zeta] = Wigner[[1]][[6]]}, 
     Return[{{\[Gamma], \[Alpha], \[Beta], \[Zeta] /. ConjugationRules, 
        \[Delta] /. ConjugationRules, \[Epsilon]}, 
       Wigner[[2]][[{3, 1, 2, 4}]]}]]
 
ConjugationRules = {"1" -> "1", "3" -> "3bar", "3bar" -> "3", 
     "c2c0" -> "c0c2", "6" -> "6bar", "8" -> "8", "c0c2" -> "c2c0", 
     "6bar" -> "6", "c3c0" -> "c0c3", "c21c0" -> "c0c21", 
     "c111c0" -> "c0c111", "c2c1" -> "c1c2", "15" -> "15bar", 
     "c1c2" -> "c2c1", "15bar" -> "15", "c0c3" -> "c3c0", "c0c21" -> "c21c0", 
     "c0c111" -> "c111c0", "c4c0" -> "c0c4", "c31c0" -> "c0c31", 
     "c22c0" -> "c0c22", "c211c0" -> "c0c211", "c1111c0" -> "c0c1111", 
     "c3c1" -> "c1c3", "c21c1" -> "c1c21", "24" -> "24bar", "0" -> "0", 
     "10bar" -> "10", "10" -> "10bar", "27" -> "27", "c1c3" -> "c3c1", 
     "c1c21" -> "c21c1", "24bar" -> "24", "c0c4" -> "c4c0", 
     "c0c31" -> "c31c0", "c0c22" -> "c22c0", "c0c211" -> "c211c0", 
     "c0c1111" -> "c1111c0", "35" -> "35bar", "35bar" -> "35", "64" -> "64", 
     "c111c3" -> "c3c111", "c21c21" -> "c21c21", "c21c3" -> "c3c21", 
     "c3c111" -> "c111c3", "c3c21" -> "c21c3", "c3c3" -> "c3c3"}
 
SwapVerticesInWignerCoefficient[Wigner_] := 
    Module[{\[Alpha] = Wigner[[1]][[1]], \[Beta] = Wigner[[1]][[2]], 
      \[Gamma] = Wigner[[1]][[3]], \[Delta] = Wigner[[1]][[4]], 
      \[Epsilon] = Wigner[[1]][[5]], \[Zeta] = Wigner[[1]][[6]]}, 
     Return[{{\[Gamma] /. ConjugationRules, \[Delta], \[Epsilon], \[Zeta], 
        \[Alpha] /. ConjugationRules, \[Beta]}, Wigner[[2]][[{4, 2, 1, 3}]]}]]
 
Sort3RepresentationList[{{\[Alpha]_, \[Beta]_, \[Gamma]_, "8", "8", "8"}, 
      {vertex1_, vertex2_, vertex3_, vertex4_}}] := 
    Module[{SortedList = {{\[Alpha], vertex3}, {\[Beta], vertex1}, 
        {\[Gamma], vertex2}}, SortingList, SortedListReverse, 
      SortingListReverse, Representations, RepresentationsConjugated, 
      AllEqualPermutations, AllEqualPermutationsOrdering, 
      WasItConjugated = False, OutputWigner}, 
     Representations = Sort[{SortedList[[1]][[1]], SortedList[[2]][[1]], 
          SortedList[[3]][[1]]} /. SortingRepresentationsNumbers]; 
      RepresentationsConjugated = 
       Sort[{SortedList[[1]][[1]], SortedList[[2]][[1]], SortedList[[3]][[
            1]]} /. ConjugationRules /. SortingRepresentationsNumbers]; 
      If[Sort[{Representations, RepresentationsConjugated}][[1]] == 
         RepresentationsConjugated && Representations != 
         RepresentationsConjugated, 
       SortedList = SortedList /. ConjugationRules; WasItConjugated = True]; 
      SortedListReverse = {{SortedList[[3]][[1]], SortedList[[2]][[2]]}, 
        {SortedList[[2]][[1]], SortedList[[1]][[2]]}, {SortedList[[1]][[1]], 
         SortedList[[3]][[2]]}}; SortingList = 
       Table[{SortedList[[i]][[1]] /. SortingRepresentationsNumbers, 
         SortedList[[i]][[2]]}, {i, Length[SortedList]}]; 
      SortingListReverse = Table[{SortedListReverse[[i]][[1]] /. 
          SortingRepresentationsNumbers, SortedListReverse[[i]][[2]]}, 
        {i, Length[SortedListReverse]}]; AllEqualPermutations = 
       Join[NestList[#1[[{3, 1, 2}]] & , SortedList, 2], 
        NestList[#1[[{3, 1, 2}]] & , SortedListReverse, 2]]; 
      AllEqualPermutationsOrdering = Ordering[
        Join[NestList[#1[[{3, 1, 2}]] & , SortingList, 2], 
         NestList[#1[[{3, 1, 2}]] & , SortingListReverse, 2]]]; 
      SortedList = AllEqualPermutations[[AllEqualPermutationsOrdering[[1]]]]; 
      OutputWigner = {{SortedList[[1]][[1]], SortedList[[2]][[1]], 
         SortedList[[3]][[1]], "8", "8", "8"}, {SortedList[[2]][[2]], 
         SortedList[[3]][[2]], SortedList[[1]][[2]], vertex4}}; 
      Return[{OutputWigner, WasItConjugated}]]
 
Sort3RepresentationCoefficient[Wigner_] := 
    Module[{InternalWigner = Wigner, v1, v2, v3, v4, v1Conj, v2Conj, v3Conj, 
      v4Conj, vertices, NumberOfAntisymmetricTripleGluonVertices, 
      NumberOfSymmetricTripleGluonVertices, NumberOfQQbarGVertices, 
      NumberOfRotations = 0, TripleGluonVertexToAccept, 
      QuarkCoefficient = False, QuarkVertices, SortedWigner, Conjugated}, 
     v1Conj[{b_, c_, d_}] := {b, c /. ConjugationRules, 
        d /. ConjugationRules}; v2Conj[{a_, e_, c_}] := 
       {a /. ConjugationRules, e, c}; v3Conj[{a_, b_, f_}] := 
       {a, b /. ConjugationRules, f}; v4Conj[{d_, e_, f_}] := 
       {d, e /. ConjugationRules, f /. ConjugationRules}; 
      v1 := {Sort[v1Conj[InternalWigner[[1]][[{2, 3, 4}]]]], 
        InternalWigner[[2]][[1]]}; 
      v2 := {Sort[v2Conj[InternalWigner[[1]][[{1, 5, 3}]]]], 
        InternalWigner[[2]][[2]]}; 
      v3 := {Sort[v3Conj[InternalWigner[[1]][[{1, 2, 6}]]]], 
        InternalWigner[[2]][[3]]}; 
      v4 := {Sort[v4Conj[InternalWigner[[1]][[{4, 5, 6}]]]], 
        InternalWigner[[2]][[4]]}; vertices := {v1, v2, v3, v4}; 
      NumberOfAntisymmetricTripleGluonVertices = Count[vertices, 
        {{"8", "8", "8"}, 1}]; NumberOfSymmetricTripleGluonVertices = 
       Count[vertices, {{"8", "8", "8"}, 2}]; NumberOfQQbarGVertices = 
       Count[vertices, {{"3", "3bar", "8"}, 1}]; 
      Which[NumberOfAntisymmetricTripleGluonVertices > 0, 
       TripleGluonVertexToAccept = 1, NumberOfSymmetricTripleGluonVertices > 
        0, TripleGluonVertexToAccept = 2, NumberOfQQbarGVertices > 0, 
       QuarkCoefficient = True, True, 
       PrintWig[
         "Warning! Sort3RepresentationCoefficient encountered an error."]; 
        Return[]]; If[QuarkCoefficient, 
       QuarkVertices = Table[{p, 1}, {p, Permutations[{"3", "3bar", "8"}]}]; 
        While[FreeQ[QuarkVertices, v4] && NumberOfRotations < 4, 
         NumberOfRotations++; If[MemberQ[QuarkVertices, v3], 
           InternalWigner = SwapVerticesInWignerCoefficient[InternalWigner], 
           InternalWigner = RotateWignerCoefficientCounterclockwise[
             InternalWigner]]]; {SortedWigner, Conjugated} = 
         Sort3RepresentationQuarkList[InternalWigner]; , 
       While[v4 != {{"8", "8", "8"}, TripleGluonVertexToAccept} && 
          NumberOfRotations < 4, NumberOfRotations++; 
          If[v3 == {{"8", "8", "8"}, TripleGluonVertexToAccept}, 
           InternalWigner = SwapVerticesInWignerCoefficient[InternalWigner], 
           InternalWigner = RotateWignerCoefficientCounterclockwise[
             InternalWigner]]]; {SortedWigner, Conjugated} = 
         Sort3RepresentationList[InternalWigner]; ]; 
      Clear[v1Conj, v2Conj, v3Conj, v4Conj, vertices, v1, v2, v3, v4, 
       InternalWigner]; Return[{SortedWigner, Conjugated}]]
 
PrintWig[args___] := If[WignerVerbosity > 0, Print[args]]
 
WignerVerbosity = 0
 
Sort3RepresentationQuarkList[{{\[Alpha]_, \[Beta]_, \[Gamma]_, \[Delta]_, 
       \[Epsilon]_, \[Zeta]_}, {vertex1_, vertex2_, vertex3_, vertex4_}}] := 
    Module[{InternalWigner = {{\[Alpha], \[Beta], \[Gamma], \[Delta], 
         \[Epsilon], \[Zeta]}, {vertex1, vertex2, vertex3, vertex4}}, v1, v2, 
      v3, v4, v1Conj, v2Conj, v3Conj, v4Conj, vertices, 
      QuarkVertices = Table[{p, 1}, {p, Permutations[{"3", "3bar", "8"}]}], 
      WasItConjugated = False, NumberOfRotations = 0}, 
     v1Conj[{b_, c_, d_}] := {b, c /. ConjugationRules, 
        d /. ConjugationRules}; v2Conj[{a_, e_, c_}] := 
       {a /. ConjugationRules, e, c}; v3Conj[{a_, b_, f_}] := 
       {a, b /. ConjugationRules, f}; v4Conj[{d_, e_, f_}] := 
       {d, e /. ConjugationRules, f /. ConjugationRules}; 
      v1 := {Sort[v1Conj[InternalWigner[[1]][[{2, 3, 4}]]]], 
        InternalWigner[[2]][[1]]}; 
      v2 := {Sort[v2Conj[InternalWigner[[1]][[{1, 5, 3}]]]], 
        InternalWigner[[2]][[2]]}; 
      v3 := {Sort[v3Conj[InternalWigner[[1]][[{1, 2, 6}]]]], 
        InternalWigner[[2]][[3]]}; 
      v4 := {Sort[v4Conj[InternalWigner[[1]][[{4, 5, 6}]]]], 
        InternalWigner[[2]][[4]]}; vertices := {v1, v2, v3, v4}; 
      If[FreeQ[QuarkVertices, v4], PrintWig["WARNING! \
Sort3RepresentationQuarkList called with the wrong form of the Wigner \
coefficient, \nWigner = ", InternalWigner, "\nVertices = ", vertices]; 
        Return[]]; While[InternalWigner[[1,5]] != "8" && 
        NumberOfRotations < 4, NumberOfRotations++; InternalWigner = 
         RotateWignerCoefficientCounterclockwise[InternalWigner]]; 
      If[InternalWigner[[1,6]] == "3bar", WasItConjugated = True; 
        InternalWigner[[1]] = InternalWigner[[1]] /. ConjugationRules]; 
      If[(InternalWigner[[1,1]] /. SortingRepresentationsNumbers) > 
        (InternalWigner[[1,3]] /. SortingRepresentationsNumbers), 
       InternalWigner = MirrorAndConjugateWignerCoefficient[InternalWigner], 
       Null, PrintWig["Warning! Could not sort representations in \
Sort3RepresentationQuarkList, when attempting to reduce to simplest Wigner \
coefficient. Might be a problem with SortingRepresentationNumbers."]]; 
      Clear[v1Conj, v2Conj, v3Conj, v4Conj, vertices, v1, v2, v3, v4]; 
      Return[{InternalWigner, WasItConjugated}]]
 
MirrorAndConjugateWignerCoefficient[Wigner_] := 
    Module[{\[Alpha] = Wigner[[1]][[1]], \[Beta] = Wigner[[1]][[2]], 
      \[Gamma] = Wigner[[1]][[3]], \[Delta] = Wigner[[1]][[4]], 
      \[Epsilon] = Wigner[[1]][[5]], \[Zeta] = Wigner[[1]][[6]]}, 
     Return[{{\[Gamma], \[Beta], \[Alpha], \[Zeta], \[Epsilon], \[Delta]}, 
       Wigner[[2]][[{3, 2, 1, 4}]]}]]
 
Sort4RepresentationList[{{\[Alpha]_, \[Beta]_, "8", \[Gamma]_, \[Delta]_, 
       "8"}, {vertex1_, vertex2_, vertex3_, vertex4_}}] := 
    Module[{RepList = {{\[Alpha], vertex3}, {\[Beta], vertex1}, 
        {\[Gamma], vertex4}, {\[Delta], vertex2}}, RepListReverse = 
       {{\[Beta], vertex3}, {\[Alpha], vertex2}, {\[Delta], vertex4}, 
        {\[Gamma], vertex1}}, SortingList, SortingListReverse, 
      Representations, RepresentationsConjugated, AllEqualPermutations, 
      AllEqualPermutationsOrdering, WasItConjugated = False, OutputWigner}, 
     Representations = Sort[Table[RepList[[ii]][[1]], 
          {ii, Length[RepList]}] /. SortingRepresentationsNumbers]; 
      RepresentationsConjugated = 
       Sort[Table[RepList[[ii]][[1]], {ii, Length[RepList]}] /. 
          ConjugationRules /. SortingRepresentationsNumbers]; 
      If[Sort[{Representations, RepresentationsConjugated}][[1]] == 
         RepresentationsConjugated && Representations != 
         RepresentationsConjugated, RepList = RepList /. ConjugationRules; 
        RepListReverse = RepListReverse /. ConjugationRules; 
        WasItConjugated = True]; SortingList = 
       Table[{RepList[[i]][[1]] /. SortingRepresentationsNumbers, 
         RepList[[i]][[2]]}, {i, Length[RepList]}]; SortingListReverse = 
       Table[{RepListReverse[[i]][[1]] /. SortingRepresentationsNumbers, 
         RepListReverse[[i]][[2]]}, {i, Length[RepListReverse]}]; 
      AllEqualPermutations = Join[NestList[#1[[{4, 1, 2, 3}]] & , RepList, 
         3], NestList[#1[[{4, 1, 2, 3}]] & , RepListReverse, 3]]; 
      AllEqualPermutationsOrdering = Ordering[
        Join[NestList[#1[[{4, 1, 2, 3}]] & , SortingList, 3], 
         NestList[#1[[{4, 1, 2, 3}]] & , SortingListReverse, 3]]]; 
      If[EvenQ[AllEqualPermutationsOrdering[[1]]], WasItConjugated = 
         !WasItConjugated]; RepList = AllEqualPermutations[[
        AllEqualPermutationsOrdering[[1]]]]; OutputWigner = 
       {{RepList[[1]][[1]], RepList[[2]][[1]], "8", RepList[[3]][[1]], 
         RepList[[4]][[1]], "8"}, {RepList[[2]][[2]], RepList[[4]][[2]], 
         RepList[[1]][[2]], RepList[[3]][[2]]}}; 
      Return[{OutputWigner, WasItConjugated}]]
 
Sort4RepresentationCoefficient[Wigner_] := 
    Module[{InternalWigner = Wigner, v1, v2, v3, v4, v1Conj, v2Conj, v3Conj, 
      v4Conj, vertices, NumberOfRotations = 0, 
      NumberOfAntisymmetricTripleGluonVertices, 
      NumberOfSymmetricTripleGluonVertices, NumberOfQQbarGVertices, 
      GluonCoefficient, GluonQuarkCoeff, Conjugated}, 
     v1Conj[{b_, c_, d_}] := {b, c /. ConjugationRules, 
        d /. ConjugationRules}; v2Conj[{a_, e_, c_}] := 
       {a /. ConjugationRules, e, c}; v3Conj[{a_, b_, f_}] := 
       {a, b /. ConjugationRules, f}; v4Conj[{d_, e_, f_}] := 
       {d, e /. ConjugationRules, f /. ConjugationRules}; 
      v1 := {Sort[v1Conj[InternalWigner[[1]][[{2, 3, 4}]]]], 
        InternalWigner[[2]][[1]]}; 
      v2 := {Sort[v2Conj[InternalWigner[[1]][[{1, 5, 3}]]]], 
        InternalWigner[[2]][[2]]}; 
      v3 := {Sort[v3Conj[InternalWigner[[1]][[{1, 2, 6}]]]], 
        InternalWigner[[2]][[3]]}; 
      v4 := {Sort[v4Conj[InternalWigner[[1]][[{4, 5, 6}]]]], 
        InternalWigner[[2]][[4]]}; vertices := {v1, v2, v3, v4}; 
      NumberOfAntisymmetricTripleGluonVertices = Count[vertices, 
        {{"8", "8", "8"}, 1}]; NumberOfSymmetricTripleGluonVertices = 
       Count[vertices, {{"8", "8", "8"}, 2}]; NumberOfQQbarGVertices = 
       Count[vertices, {{"3", "3bar", "8"}, 1}]; 
      If[NumberOfAntisymmetricTripleGluonVertices + 
         NumberOfSymmetricTripleGluonVertices + NumberOfQQbarGVertices != 0, 
       PrintWig["WARNING! This coefficient has triple-gluon vertices or \
quark-antiquark-gluon vertices, hence it should be sorted with \
Sort3RepresentationCoefficient."]]; GluonCoefficient = 
       InternalWigner[[1,{1, 4}]] == {"8", "8"} || 
        InternalWigner[[1,{2, 5}]] == {"8", "8"} || 
        InternalWigner[[1,{3, 6}]] == {"8", "8"}; If[GluonCoefficient, 
       While[InternalWigner[[1]][[{3, 6}]] != {"8", "8"} && 
          NumberOfRotations < 4, NumberOfRotations++; InternalWigner = 
           RotateWignerCoefficientCounterclockwise[InternalWigner]]; 
        {InternalWigner, Conjugated} = Sort4RepresentationList[
          InternalWigner], GluonQuarkCoeff = 
         MemberQ[Sort /@ {InternalWigner[[1,{1, 4}]], InternalWigner[[1,
              {2, 5}]], InternalWigner[[1,{3, 6}]]}, {"3", "8"}] || 
          MemberQ[Sort /@ {InternalWigner[[1,{1, 4}]], InternalWigner[[1,
              {2, 5}]], InternalWigner[[1,{3, 6}]]}, {"3bar", "8"}]; 
        If[GluonQuarkCoeff, While[(Sort[InternalWigner[[1]][[{3, 6}]]] != 
              {"3", "8"} && Sort[InternalWigner[[1]][[{3, 6}]]] != 
              {"3bar", "8"}) && NumberOfRotations < 4, NumberOfRotations++; 
            InternalWigner = RotateWignerCoefficientCounterclockwise[
              InternalWigner]]; {InternalWigner, Conjugated} = 
           Sort4RepresentationQuarkList[InternalWigner, GluonQuarkCoeff], 
         While[FreeQ[{{"3", "3"}, {"3", "3bar"}, {"3bar", "3"}, 
              {"3bar", "3bar"}}, InternalWigner[[1]][[{3, 6}]]] && 
            NumberOfRotations < 4, NumberOfRotations++; InternalWigner = 
             RotateWignerCoefficientCounterclockwise[InternalWigner]]; 
          {InternalWigner, Conjugated} = Sort4RepresentationQuarkList[
            InternalWigner, GluonQuarkCoeff]]]; Clear[v1Conj, v2Conj, v3Conj, 
       v4Conj, vertices, v1, v2, v3, v4]; 
      Return[{InternalWigner, Conjugated}]]
 
Sort4RepresentationQuarkList[{{\[Alpha]_, \[Beta]_, \[Gamma]_, \[Delta]_, 
       \[Epsilon]_, \[Zeta]_}, {vertex1_, vertex2_, vertex3_, vertex4_}}, 
     GluonQuarkCoeff_] := 
    Module[{InternalWigner = {{\[Alpha], \[Beta], \[Gamma], \[Delta], 
         \[Epsilon], \[Zeta]}, {vertex1, vertex2, vertex3, vertex4}}, v1, v2, 
      v3, v4, v1Conj, v2Conj, v3Conj, v4Conj, vertices, 
      NumberOfRotations = 0, Conjugated = False, listWigner, conj}, 
     If[FreeQ[{"3", "3bar", "8"}, \[Gamma]] || FreeQ[{"3", "3bar", "8"}, 
         \[Zeta]], PrintWig["WARNING! Sort4RepresentationQuarkList called \
with the wrong form of the Wigner coefficient, Wigner = ", InternalWigner]; 
        Return[]]; v1Conj[{b_, c_, d_}] := {b, c /. ConjugationRules, 
        d /. ConjugationRules}; v2Conj[{a_, e_, c_}] := 
       {a /. ConjugationRules, e, c}; v3Conj[{a_, b_, f_}] := 
       {a, b /. ConjugationRules, f}; v4Conj[{d_, e_, f_}] := 
       {d, e /. ConjugationRules, f /. ConjugationRules}; 
      v1 := {Sort[v1Conj[InternalWigner[[1]][[{2, 3, 4}]]]], 
        InternalWigner[[2]][[1]]}; 
      v2 := {Sort[v2Conj[InternalWigner[[1]][[{1, 5, 3}]]]], 
        InternalWigner[[2]][[2]]}; 
      v3 := {Sort[v3Conj[InternalWigner[[1]][[{1, 2, 6}]]]], 
        InternalWigner[[2]][[3]]}; 
      v4 := {Sort[v4Conj[InternalWigner[[1]][[{4, 5, 6}]]]], 
        InternalWigner[[2]][[4]]}; vertices := {v1, v2, v3, v4}; 
      If[GluonQuarkCoeff, If[InternalWigner[[1]][[3]] != "8", 
         Conjugated =  !Conjugated; InternalWigner = 
           SwapVertex2And4InWignerCoefficient[InternalWigner]; 
          InternalWigner = RotateWignerCoefficientCounterclockwise[
            InternalWigner]; InternalWigner = 
           RotateWignerCoefficientCounterclockwise[InternalWigner]]; 
        If[InternalWigner[[1]][[6]] == "3bar", Conjugated =  !Conjugated; 
          InternalWigner[[1]] = InternalWigner[[1]] /. ConjugationRules]; 
        listWigner = ({{#1, False}, {SwapVertex1And2InWignerCoefficient[#1], 
             True}, {SwapVertex3And4InWignerCoefficient[#1], False}, 
            {SwapVertex1And2InWignerCoefficient[
              SwapVertex3And4InWignerCoefficient[#1]], True}} & )[
          InternalWigner]; listWigner[[3,1,1]] = listWigner[[3,1,1]] /. 
          ConjugationRules; listWigner[[4,1,1]] = listWigner[[4,1,1]] /. 
          ConjugationRules; {InternalWigner, conj} = 
         SortBy[listWigner, {#1[[1,1,1]] /. SortingRepresentationsNumbers & , 
            #1[[1,1,2]] /. SortingRepresentationsNumbers & , 
            #1[[1,1,4]] /. SortingRepresentationsNumbers & , 
            #1[[1,1,5]] /. SortingRepresentationsNumbers & }][[1]]; 
        If[conj, Conjugated =  !Conjugated], 
       If[InternalWigner[[1]][[3]] == "3bar", Conjugated =  !Conjugated; 
          InternalWigner[[1]] = InternalWigner[[1]] /. ConjugationRules]; 
        If[InternalWigner[[1]][[6]] == "3bar", Conjugated =  !Conjugated; 
          InternalWigner = SwapVertex3And4InWignerCoefficient[
            InternalWigner]]; listWigner = 
         ({{#1, False}, {SwapRepresentationsWignerCoefficient[#1], False}, 
            {SwapVertex1And2InWignerCoefficient[
              SwapVertex3And4InWignerCoefficient[#1]], True}, 
            {SwapVertex1And2InWignerCoefficient[
              SwapVertex3And4InWignerCoefficient[
               SwapRepresentationsWignerCoefficient[#1]]], True}} & )[
          InternalWigner]; listWigner[[3,1,1]] = listWigner[[3,1,1]] /. 
          ConjugationRules; listWigner[[4,1,1]] = listWigner[[4,1,1]] /. 
          ConjugationRules; {InternalWigner, conj} = 
         SortBy[listWigner, {#1[[1,1,1]] /. SortingRepresentationsNumbers & , 
            #1[[1,1,2]] /. SortingRepresentationsNumbers & , 
            #1[[1,1,4]] /. SortingRepresentationsNumbers & , 
            #1[[1,1,5]] /. SortingRepresentationsNumbers & }][[1]]; 
        If[conj, Conjugated =  !Conjugated]]; Clear[v1Conj, v2Conj, v3Conj, 
       v4Conj, vertices, v1, v2, v3, v4]; 
      Return[{InternalWigner, Conjugated}]]
 
SwapVertex2And4InWignerCoefficient[Wigner_] := 
    Module[{\[Alpha] = Wigner[[1]][[1]], \[Beta] = Wigner[[1]][[2]], 
      \[Gamma] = Wigner[[1]][[3]], \[Delta] = Wigner[[1]][[4]], 
      \[Epsilon] = Wigner[[1]][[5]], \[Zeta] = Wigner[[1]][[6]]}, 
     Return[{{\[Zeta], \[Beta], \[Delta], \[Gamma], \[Epsilon] /. 
         ConjugationRules, \[Alpha]}, Wigner[[2]][[{1, 4, 3, 2}]]}]]
 
SwapVertex1And2InWignerCoefficient[Wigner_] := 
    Module[{\[Alpha] = Wigner[[1]][[1]], \[Beta] = Wigner[[1]][[2]], 
      \[Gamma] = Wigner[[1]][[3]], \[Delta] = Wigner[[1]][[4]], 
      \[Epsilon] = Wigner[[1]][[5]], \[Zeta] = Wigner[[1]][[6]]}, 
     Return[{{\[Beta] /. ConjugationRules, \[Alpha] /. ConjugationRules, 
        \[Gamma] /. ConjugationRules, \[Epsilon] /. ConjugationRules, 
        \[Delta] /. ConjugationRules, \[Zeta]}, Wigner[[2]][[{2, 1, 3, 4}]]}]]
 
SwapVertex3And4InWignerCoefficient[Wigner_] := 
    Module[{\[Alpha] = Wigner[[1]][[1]], \[Beta] = Wigner[[1]][[2]], 
      \[Gamma] = Wigner[[1]][[3]], \[Delta] = Wigner[[1]][[4]], 
      \[Epsilon] = Wigner[[1]][[5]], \[Zeta] = Wigner[[1]][[6]]}, 
     Return[{{\[Epsilon] /. ConjugationRules, \[Delta] /. ConjugationRules, 
        \[Gamma], \[Beta] /. ConjugationRules, \[Alpha] /. ConjugationRules, 
        \[Zeta] /. ConjugationRules}, Wigner[[2]][[{1, 2, 4, 3}]]}]]
 
SwapRepresentationsWignerCoefficient[Wigner_] := 
    Module[{\[Alpha] = Wigner[[1]][[1]], \[Beta] = Wigner[[1]][[2]], 
      \[Gamma] = Wigner[[1]][[3]], \[Delta] = Wigner[[1]][[4]], 
      \[Epsilon] = Wigner[[1]][[5]], \[Zeta] = Wigner[[1]][[6]]}, 
     Return[{{\[Alpha] /. ConjugationRules, \[Epsilon] /. ConjugationRules, 
        \[Zeta], \[Delta] /. ConjugationRules, \[Beta] /. ConjugationRules, 
        \[Gamma]}, Wigner[[2]][[{3, 2, 1, 4}]]}]]
 
Wigner6jCoefficient[{rep\[Alpha]_, rep\[Beta]_, rep\[Gamma]_, rep\[Delta]_, 
      rep\[Epsilon]_, rep\[Zeta]_}, {vertexa_, vertexb_, vertexc_, vertexd_}, 
     {ordera_, orderb_, orderc_, orderd_}, OutputRepresentations_] := 
    Module[{InternalWigner = {{rep\[Alpha], rep\[Beta], rep\[Gamma], 
         rep\[Delta], rep\[Epsilon], rep\[Zeta]}, {vertexa, vertexb, vertexc, 
         vertexd}}, v1, v2, v3, v4, v1Conj, v2Conj, v3Conj, v4Conj, nv, 
      vertices, vertexOrders, is3RepWig, sign = 1, ConjugatedFlag}, 
     v1Conj[{b_, c_, d_}] := {b, c /. ConjugationRules, 
        d /. ConjugationRules}; v2Conj[{a_, e_, c_}] := 
       {a /. ConjugationRules, e, c}; v3Conj[{a_, b_, f_}] := 
       {a, b /. ConjugationRules, f}; v4Conj[{d_, e_, f_}] := 
       {d, e /. ConjugationRules, f /. ConjugationRules}; 
      v1 := {Sort[v1Conj[InternalWigner[[1]][[{2, 3, 4}]]]], 
        InternalWigner[[2]][[1]]}; 
      v2 := {Sort[v2Conj[InternalWigner[[1]][[{1, 5, 3}]]]], 
        InternalWigner[[2]][[2]]}; 
      v3 := {Sort[v3Conj[InternalWigner[[1]][[{1, 2, 6}]]]], 
        InternalWigner[[2]][[3]]}; 
      v4 := {Sort[v4Conj[InternalWigner[[1]][[{4, 5, 6}]]]], 
        InternalWigner[[2]][[4]]}; vertices := {v1, v2, v3, v4}; 
      vertexOrders = {ordera, orderb, orderc, orderd}; 
      If[Complement[InternalWigner[[1]], AllowedRepresentations] =!= {}, 
       PrintWig["Error! Invalid representations in the argument of \
Wigner6jCoefficient! The invalid representations were ", 
         Complement[InternalWigner[[1]], AllowedRepresentations], 
         ".\nSee AllowedRepresentations for valid representations."]\
; Clear[v1Conj, v2Conj, v3Conj, v4Conj, vertices, v1, v2, v3, v4]; 
        Return[Wig6j[{rep\[Alpha], rep\[Beta], rep\[Gamma], rep\[Delta], 
           rep\[Epsilon], rep\[Zeta]}, {vertexa, vertexb, vertexc, vertexd}, 
          {ordera, orderb, orderc, orderd}]]]; nv = NVertices /@ vertices; 
      If[MemberQ[nv, 0], Return[0]]; If[MemberQ[nv, Null], 
       PrintWig["Error! Invalid vertices in the argument of \
Wigner6jCoefficient! The invalid vertices were: ", 
         (StringJoin["v", ToString[#1]] & ) /@ Flatten[Position[nv, Null]], 
         ".\nSee VertexSymmetriesRules for valid vertices."]; 
        Clear[v1Conj, v2Conj, v3Conj, v4Conj, vertices, v1, v2, v3, v4]; 
        Return[Null]]; If[Complement[vertexOrders, {1, -1}] =!= {}, 
       PrintWig["Error! Invalid vertex orders in the argument of \
Wigner6jCoefficient! The invalid vertex orders were ", 
         Complement[vertexOrders, {1, -1}], 
         ".\nThe vertex orders should be +1 or -1."]; Clear[v1Conj, v2Conj, 
         v3Conj, v4Conj, vertices, v1, v2, v3, v4]; Return[Null]]; 
      If[OutputRepresentations =!= True && OutputRepresentations =!= False, 
       PrintWig["Error! Invalid option for OutputRepresentations, it should \
be True or False, it was ", OutputRepresentations, "."]; 
        Clear[v1Conj, v2Conj, v3Conj, v4Conj, vertices, v1, v2, v3, v4]; 
        Return[Null]]; If[MemberQ[NVertices /@ vertices, 0], 
       Clear[v1Conj, v2Conj, v3Conj, v4Conj, vertices, v1, v2, v3, v4]; 
        Return[0]]; If[(InternalWigner[[1]] /. ConjugationRules) == 
         InternalWigner[[1]] && Product[VertexSymmetriesAllIngoing[
           vertices[[ii]]], {ii, 4}] == -1, Return[0]]; 
      is3RepWig = MemberQ[vertices, {{"3", "3bar", "8"}, 1}] || 
        MemberQ[vertices, {{"8", "8", "8"}, 1}] || MemberQ[vertices, 
         {{"8", "8", "8"}, 2}]; sign *= Product[If[vertexOrders[[ii]] == -1, 
         VertexSymmetriesAllIngoing[vertices[[ii]]], 1], {ii, 4}]; 
      If[DebugWignerCoefficientFunctions, 
       Print["The sign from vertex orders is ", sign]]; 
      If[is3RepWig, If[DebugWignerCoefficientFunctions, 
         Print[
          "It is a Wigner 6j coefficient with 3 arbitrary representations!"]]\
; {InternalWigner, ConjugatedFlag} = Sort3RepresentationCoefficient[
          InternalWigner]; sign *= Product[VertexSymmetriesAllIngoing[
           vertices[[ii]]], {ii, 4}], If[DebugWignerCoefficientFunctions, 
         Print[
          "It is a Wigner 6j coefficient with 4 arbitrary representations!"]]\
; {InternalWigner, ConjugatedFlag} = Sort4RepresentationCoefficient[
          InternalWigner]; sign *= Product[VertexSymmetriesAllIngoing[
           vertices[[ii]]], {ii, 3, 4}]]; If[ConjugatedFlag, 
       sign *= Product[VertexSymmetriesAllIngoing[vertices[[ii]]], {ii, 4}]]; 
      If[DebugWignerCoefficientFunctions, Print[{InternalWigner, sign}]]; 
      If[OutputRepresentations, Clear[v1Conj, v2Conj, v3Conj, v4Conj, 
         vertices, v1, v2, v3, v4]; Return[{sign*Wig6j[InternalWigner], 
          InternalWigner}]]; Clear[v1Conj, v2Conj, v3Conj, v4Conj, vertices, 
       v1, v2, v3, v4]; Return[sign*Wig6j[InternalWigner]]]
 
Wigner6jCoefficient[{rep\[Alpha]_, rep\[Beta]_, rep\[Gamma]_, rep\[Delta]_, 
      rep\[Epsilon]_, rep\[Zeta]_}, {vertexa_, vertexb_, vertexc_, vertexd_}, 
     {ordera_, orderb_, orderc_, orderd_}] := Wigner6jCoefficient[
     {rep\[Alpha], rep\[Beta], rep\[Gamma], rep\[Delta], rep\[Epsilon], 
      rep\[Zeta]}, {vertexa, vertexb, vertexc, vertexd}, 
     {ordera, orderb, orderc, orderd}, False]
 
NVertices[{r1_, r2_, r3_}] := NVertices[{r1, r2, r3}, False]
 
NVertices[{r1_, r2_, r3_}, returnReps_] := 
    Module[{octet = FirstPosition[{r1, r2, r3}, "8"], 
      q = FirstPosition[{r1, r2, r3}, "3"], 
      qbar = FirstPosition[{r1, r2, r3}, "3bar"], rep, octetQ, qQ, qbarQ, 
      otherReps = {r1, r2, r3}, nv}, octetQ = octet =!= Missing["NotFound"]; 
      qQ = q =!= Missing["NotFound"]; qbarQ = qbar =!= Missing["NotFound"]; 
      If[ !octetQ &&  !qQ &&  !qbarQ, 
       PrintWig["No 8/3/3bar representation in the vertex ", {r1, r2, r3}]; 
        Return[Null]]; Which[octetQ, otherReps = Delete[otherReps, octet]; 
        rep = "8", qQ, otherReps = Delete[otherReps, q]; rep = "3", qbarQ, 
       otherReps = Delete[otherReps, qbar]; rep = "3bar"]; 
      If[ !MemberQ[AllowedRepresentations, otherReps[[1]]], 
       PrintWig["The representation ", otherReps[[1]], " is not valid (see \
AllowedRepresentations for valid representations)."]; 
        Return[Null]; ]; If[ !MemberQ[AllowedRepresentations, 
         otherReps[[2]]], PrintWig["The representation ", otherReps[[2]], " \
is not valid (see AllowedRepresentations for valid \
representations)."]; Return[Null]; ]; Which[octetQ, 
       nv = Count[otherReps[[1]] /. ProductOfRepresentationWithGluonRules, 
         otherReps[[2]] /. ConjugationRules], qQ, 
       nv = Count[otherReps[[1]] /. ProductOfRepresentationWithQuarkRules, 
         otherReps[[2]] /. ConjugationRules], qbarQ, 
       nv = Count[otherReps[[1]] /. 
          ProductOfRepresentationWithAntiquarkRules, otherReps[[2]] /. 
          ConjugationRules]]; If[returnReps, 
       Return[{nv, {rep, otherReps[[1]], otherReps[[2]]}}], Return[nv], 
       PrintWig["Error! Invalid argument for NVertices, second argument must \
be True or False, it was ", returnReps]; Return[Null]]]
 
NVertices[{{r1_, r2_, r3_}, a_}] := NVertices[{{r1, r2, r3}, a}, False]
 
NVertices[{{r1_, r2_, r3_}, a_}, returnReps_] := 
    Module[{nv = NVertices[{r1, r2, r3}, returnReps]}, 
     If[nv == Null, Return[nv]]; If[ !IntegerQ[a], 
       PrintWig["In the vertex ", {{r1, r2, r3}, a}, 
         " the instance of the vertex, ", a, ", should be an integer."]; 
        Return[Null]]; If[a != 1 && (a < 1 || a > nv), 
       PrintWig["In the vertex ", {{r1, r2, r3}, a}, 
         " the instance of the vertex, ", a, ", should be an integer between \
1 and the number of possible vertices (", nv, 
         ") (for vertices that are zero the instance of the vertex (", a, 
         ") is allowed to be 1)."]; Return[Null]]; 
      If[returnReps, Return[{nv[[1]], {nv[[2]], a}}], Return[nv]]]
 
ProductOfRepresentationWithGluonRules = {"1" -> {"8"}, 
     "3" -> {"3", "15", "c2c1"}, "3bar" -> {"3bar", "15bar", "c1c2"}, 
     "c2c0" -> {"6", "c2c0", "c21c1", "c3c1"}, 
     "6" -> {"6", "24", "c2c0", "c21c1"}, 
     "8" -> {"1", "8", "8", "27", "10", "10bar", "0"}, 
     "c0c2" -> {"6bar", "c0c2", "c1c21", "c1c3"}, 
     "6bar" -> {"6bar", "c0c2", "24bar", "c1c21"}, 
     "c3c0" -> {"c21c0", "c3c0"}, "c21c0" -> {"c111c0", "c21c0", "c21c0", 
       "c3c0"}, "c111c0" -> {"c111c0", "c21c0"}, 
     "c2c1" -> {"3", "15", "c2c1", "c2c1"}, 
     "15" -> {"3", "15", "15", "c2c1"}, "c1c2" -> {"3bar", "15bar", "c1c2", 
       "c1c2"}, "15bar" -> {"3bar", "15bar", "15bar", "c1c2"}, 
     "c0c3" -> {"c0c21", "c0c3"}, "c0c21" -> {"c0c111", "c0c21", "c0c21", 
       "c0c3"}, "c0c111" -> {"c0c111", "c0c21"}, "c4c0" -> {"c31c0", "c4c0"}, 
     "c31c0" -> {"c22c0", "c211c0", "c31c0", "c31c0", "c4c0"}, 
     "c22c0" -> {"c22c0", "c211c0", "c31c0"}, 
     "c211c0" -> {"c1111c0", "c22c0", "c211c0", "c211c0", "c31c0"}, 
     "c1111c0" -> {"c1111c0", "c211c0"}, "c3c1" -> {"c2c0", "c21c1", "c3c1", 
       "c3c1"}, "c21c1" -> {"6", "24", "c2c0", "c21c1", "c21c1", "c21c1", 
       "c3c1"}, "24" -> {"6", "24", "24", "c21c1"}, 
     "0" -> {"8", "10", "10bar", "0", "0", "c21c21", "c21c3", "c3c21", 
       "c3c3"}, "10bar" -> {"8", "27", "10bar", "10bar", "0", "35bar", 
       "c21c21", "c3c111", "c3c21"}, "10" -> {"8", "27", "10", "10", "35", 
       "c111c3", "0", "c21c21", "c21c3"}, 
     "27" -> {"8", "27", "27", "10", "64", "35", "10bar", "35bar", "c21c21"}, 
     "c1c3" -> {"c0c2", "c1c21", "c1c3", "c1c3"}, 
     "c1c21" -> {"6bar", "c0c2", "24bar", "c1c21", "c1c21", "c1c21", "c1c3"}, 
     "24bar" -> {"6bar", "24bar", "24bar", "c1c21"}, 
     "c0c4" -> {"c0c31", "c0c4"}, "c0c31" -> {"c0c211", "c0c22", "c0c31", 
       "c0c31", "c0c4"}, "c0c22" -> {"c0c211", "c0c22", "c0c31"}, 
     "c0c211" -> {"c0c1111", "c0c211", "c0c211", "c0c22", "c0c31"}, 
     "c0c1111" -> {"c0c1111", "c0c211"}, "c3c3" -> {"0", "c21c3", "c3c21", 
       "c3c3", "c3c3"}, "c3c21" -> {"10bar", "0", "c21c21", "c3c111", 
       "c3c21", "c3c21", "c3c21", "c3c3"}, "c3c111" -> 
      {"10bar", "35bar", "c3c111", "c3c111", "c3c21"}, 
     "c21c3" -> {"10", "c111c3", "0", "c21c21", "c21c3", "c21c3", "c21c3", 
       "c3c3"}, "c21c21" -> {"27", "10", "35", "10bar", "0", "35bar", 
       "c21c21", "c21c21", "c21c21", "c21c21", "c21c3", "c3c21"}, 
     "35bar" -> {"27", "64", "10bar", "35bar", "35bar", "35bar", "c21c21", 
       "c3c111"}, "c111c3" -> {"10", "35", "c111c3", "c111c3", "c21c3"}, 
     "35" -> {"27", "10", "64", "35", "35", "35", "c111c3", "c21c21"}, 
     "64" -> {"27", "64", "64", "35", "35bar"}}
 
ProductOfRepresentationWithQuarkRules = {"1" -> {"3"}, "3" -> {"6", "c2c0"}, 
     "3bar" -> {"1", "8"}, "c2c0" -> {"c21c0", "c3c0"}, 
     "6" -> {"c111c0", "c21c0"}, "8" -> {"3", "15", "c2c1"}, 
     "c0c2" -> {"3bar", "c1c2"}, "6bar" -> {"3bar", "15bar"}, 
     "c3c0" -> {"c31c0", "c4c0"}, "c21c0" -> {"c22c0", "c211c0", "c31c0"}, 
     "c111c0" -> {"c1111c0", "c211c0"}, "c2c1" -> {"c2c0", "c21c1", "c3c1"}, 
     "15" -> {"6", "24", "c21c1"}, "c1c2" -> {"8", "10", "0"}, 
     "15bar" -> {"8", "27", "10bar"}, "c0c3" -> {"c0c2", "c1c3"}, 
     "c0c21" -> {"6bar", "c0c2", "c1c21"}, "c0c111" -> {"6bar", "24bar"}, 
     "c4c0" -> {}, "c31c0" -> {}, "c22c0" -> {}, "c211c0" -> {}, 
     "c1111c0" -> {}, "c3c1" -> {"c3c0"}, "c21c1" -> {"c21c0"}, 
     "24" -> {"c111c0"}, "0" -> {"c2c1"}, "10bar" -> {"c2c1"}, 
     "10" -> {"15"}, "27" -> {"15"}, "c1c3" -> {"c1c2"}, 
     "c1c21" -> {"15bar", "c1c2"}, "24bar" -> {"15bar"}, "c0c4" -> {"c0c3"}, 
     "c0c31" -> {"c0c21", "c0c3"}, "c0c22" -> {"c0c21"}, 
     "c0c211" -> {"c0c111", "c0c21"}, "c0c1111" -> {"c0c111"}}
 
ProductOfRepresentationWithAntiquarkRules = {"1" -> {"3bar"}, 
     "3" -> {"1", "8"}, "3bar" -> {"6bar", "c0c2"}, "c2c0" -> {"3", "c2c1"}, 
     "6" -> {"3", "15"}, "8" -> {"3bar", "15bar", "c1c2"}, 
     "c0c2" -> {"c0c21", "c0c3"}, "6bar" -> {"c0c111", "c0c21"}, 
     "c3c0" -> {"c2c0", "c3c1"}, "c21c0" -> {"6", "c2c0", "c21c1"}, 
     "c111c0" -> {"6", "24"}, "c2c1" -> {"8", "10bar", "0"}, 
     "15" -> {"8", "27", "10"}, "c1c2" -> {"c0c2", "c1c21", "c1c3"}, 
     "15bar" -> {"6bar", "24bar", "c1c21"}, "c0c3" -> {"c0c31", "c0c4"}, 
     "c0c21" -> {"c0c211", "c0c22", "c0c31"}, 
     "c0c111" -> {"c0c1111", "c0c211"}, "c4c0" -> {"c3c0"}, 
     "c31c0" -> {"c21c0", "c3c0"}, "c22c0" -> {"c21c0"}, 
     "c211c0" -> {"c111c0", "c21c0"}, "c1111c0" -> {"c111c0"}, 
     "c3c1" -> {"c2c1"}, "c21c1" -> {"15", "c2c1"}, "24" -> {"15"}, 
     "0" -> {"c1c2"}, "10bar" -> {"15bar"}, "10" -> {"c1c2"}, 
     "27" -> {"15bar"}, "c1c3" -> {"c0c3"}, "c1c21" -> {"c0c21"}, 
     "24bar" -> {"c0c111"}, "c0c4" -> {}, "c0c31" -> {}, "c0c22" -> {}, 
     "c0c211" -> {}, "c0c1111" -> {}}
 
VertexSymmetriesAllIngoing[{{r1_, r2_, r3_}, a_}] := 
    Module[{nv = NVertices[{{r1, r2, r3}, a}, True], sym}, 
     sym = VertexSymmetries[nv[[2]]]; If[sym == {{r1, r2, r3}, a}, 
       PrintWig["Error! Vertex symmetry could not be found for the vertex ", 
         {{r1, r2, r3}, a}, "."]; Return[Null]]; Return[sym]]
 
VertexSymmetries[{Representations_, InstanceOfVertex_}] := 
    {Sort[Representations], InstanceOfVertex} /. VertexSymmetriesIngoingRules
 
VertexSymmetriesIngoingRules = {{{"3", "3", "6bar"}, 1} -> 1, 
     {{"3", "3", "c0c2"}, 1} -> -1, {{"3bar", "3bar", "6"}, 1} -> 1, 
     {{"3bar", "3bar", "c2c0"}, 1} -> -1, {{"1", "3", "3bar"}, 1} -> 1, 
     {{"3", "3bar", "8"}, 1} -> 1, {{"3", "c0c21", "c2c0"}, 1} -> 1, 
     {{"3", "c0c3", "c2c0"}, 1} -> 1, {{"3", "6", "c0c111"}, 1} -> 1, 
     {{"3", "6", "c0c21"}, 1} -> 1, {{"15bar", "3", "8"}, 1} -> 1, 
     {{"3", "8", "c1c2"}, 1} -> 1, {{"3", "c0c2", "c2c1"}, 1} -> 1, 
     {{"15", "3", "6bar"}, 1} -> 1, {{"3", "c0c31", "c3c0"}, 1} -> 1, 
     {{"3", "c0c4", "c3c0"}, 1} -> 1, {{"3", "c0c22", "c21c0"}, 1} -> 1, 
     {{"3", "c0c211", "c21c0"}, 1} -> 1, {{"3", "c0c31", "c21c0"}, 1} -> 1, 
     {{"3", "c0c1111", "c111c0"}, 1} -> 1, {{"3", "c0c211", "c111c0"}, 1} -> 
      1, {{"3", "c1c21", "c2c1"}, 1} -> 1, {{"3", "c1c3", "c2c1"}, 1} -> 1, 
     {{"15", "24bar", "3"}, 1} -> 1, {{"15", "3", "c1c21"}, 1} -> 1, 
     {{"10bar", "3", "c1c2"}, 1} -> 1, {{"0", "3", "c1c2"}, 1} -> 1, 
     {{"15bar", "27", "3"}, 1} -> 1, {{"10", "15bar", "3"}, 1} -> 1, 
     {{"3", "c0c3", "c3c1"}, 1} -> 1, {{"3", "c0c21", "c21c1"}, 1} -> 1, 
     {{"24", "3", "c0c111"}, 1} -> 1, {{"3bar", "c1c2", "c2c0"}, 1} -> 1, 
     {{"15bar", "3bar", "6"}, 1} -> 1, {{"15", "3bar", "8"}, 1} -> 1, 
     {{"3bar", "8", "c2c1"}, 1} -> 1, {{"3bar", "c0c2", "c21c0"}, 1} -> 1, 
     {{"3bar", "c0c2", "c3c0"}, 1} -> 1, {{"3bar", "6bar", "c111c0"}, 1} -> 
      1, {{"3bar", "6bar", "c21c0"}, 1} -> 1, 
     {{"3bar", "c1c3", "c3c0"}, 1} -> 1, {{"3bar", "c1c21", "c21c0"}, 1} -> 
      1, {{"24bar", "3bar", "c111c0"}, 1} -> 1, 
     {{"10", "3bar", "c2c1"}, 1} -> 1, {{"0", "3bar", "c2c1"}, 1} -> 1, 
     {{"15", "27", "3bar"}, 1} -> 1, {{"10bar", "15", "3bar"}, 1} -> 1, 
     {{"3bar", "c1c2", "c21c1"}, 1} -> 1, {{"3bar", "c1c2", "c3c1"}, 1} -> 1, 
     {{"15bar", "24", "3bar"}, 1} -> 1, {{"15bar", "3bar", "c21c1"}, 1} -> 1, 
     {{"3bar", "c0c3", "c31c0"}, 1} -> 1, {{"3bar", "c0c3", "c4c0"}, 1} -> 1, 
     {{"3bar", "c0c21", "c211c0"}, 1} -> 1, 
     {{"3bar", "c0c21", "c22c0"}, 1} -> 1, {{"3bar", "c0c21", "c31c0"}, 1} -> 
      1, {{"3bar", "c0c111", "c1111c0"}, 1} -> 1, 
     {{"3bar", "c0c111", "c211c0"}, 1} -> 1, {{"1", "8", "8"}, 1} -> 1, 
     {{"6bar", "8", "c2c0"}, 1} -> 1, {{"8", "c0c2", "c2c0"}, 1} -> 1, 
     {{"8", "c1c21", "c2c0"}, 1} -> 1, {{"8", "c1c3", "c2c0"}, 1} -> 1, 
     {{"6", "6bar", "8"}, 1} -> 1, {{"24bar", "6", "8"}, 1} -> 1, 
     {{"6", "8", "c0c2"}, 1} -> 1, {{"6", "8", "c1c21"}, 1} -> 1, 
     {{"1", "8", "8"}, 1} -> 1, {{"8", "8", "8"}, 1} -> -1, 
     {{"8", "8", "8"}, 2} -> 1, {{"27", "8", "8"}, 1} -> 1, 
     {{"10bar", "8", "8"}, 1} -> -1, {{"10", "8", "8"}, 1} -> -1, 
     {{"0", "8", "8"}, 1} -> 1, {{"8", "c0c2", "c21c1"}, 1} -> 1, 
     {{"8", "c0c2", "c3c1"}, 1} -> 1, {{"24", "6bar", "8"}, 1} -> 1, 
     {{"6bar", "8", "c21c1"}, 1} -> 1, {{"8", "c0c21", "c3c0"}, 1} -> 1, 
     {{"8", "c0c3", "c3c0"}, 1} -> 1, {{"8", "c0c111", "c21c0"}, 1} -> 1, 
     {{"8", "c0c21", "c21c0"}, 1} -> 1, {{"8", "c0c21", "c21c0"}, 2} -> 1, 
     {{"8", "c0c3", "c21c0"}, 1} -> 1, {{"8", "c0c111", "c111c0"}, 1} -> 1, 
     {{"8", "c0c21", "c111c0"}, 1} -> 1, {{"15bar", "8", "c2c1"}, 1} -> 1, 
     {{"8", "c1c2", "c2c1"}, 1} -> 1, {{"8", "c1c2", "c2c1"}, 2} -> 1, 
     {{"15", "15bar", "8"}, 1} -> 1, {{"15", "15bar", "8"}, 2} -> 1, 
     {{"15", "8", "c1c2"}, 1} -> 1, {{"8", "c0c31", "c4c0"}, 1} -> 1, 
     {{"8", "c0c4", "c4c0"}, 1} -> 1, {{"8", "c0c22", "c31c0"}, 1} -> 1, 
     {{"8", "c0c211", "c31c0"}, 1} -> 1, {{"8", "c0c31", "c31c0"}, 1} -> 1, 
     {{"8", "c0c31", "c31c0"}, 2} -> 1, {{"8", "c0c4", "c31c0"}, 1} -> 1, 
     {{"8", "c0c22", "c22c0"}, 1} -> 1, {{"8", "c0c211", "c22c0"}, 1} -> 1, 
     {{"8", "c0c31", "c22c0"}, 1} -> 1, {{"8", "c0c1111", "c211c0"}, 1} -> 1, 
     {{"8", "c0c22", "c211c0"}, 1} -> 1, {{"8", "c0c211", "c211c0"}, 1} -> 1, 
     {{"8", "c0c211", "c211c0"}, 2} -> 1, {{"8", "c0c31", "c211c0"}, 1} -> 1, 
     {{"8", "c0c1111", "c1111c0"}, 1} -> 1, 
     {{"8", "c0c211", "c1111c0"}, 1} -> 1, {{"8", "c1c21", "c3c1"}, 1} -> 1, 
     {{"8", "c1c3", "c3c1"}, 1} -> 1, {{"8", "c1c3", "c3c1"}, 2} -> 1, 
     {{"24bar", "8", "c21c1"}, 1} -> 1, {{"8", "c1c21", "c21c1"}, 1} -> 1, 
     {{"8", "c1c21", "c21c1"}, 2} -> 1, {{"8", "c1c21", "c21c1"}, 3} -> 1, 
     {{"8", "c1c3", "c21c1"}, 1} -> 1, {{"24", "24bar", "8"}, 1} -> 1, 
     {{"24", "24bar", "8"}, 2} -> 1, {{"24", "8", "c1c21"}, 1} -> 1, 
     {{"0", "8", "8"}, 1} -> 1, {{"0", "10bar", "8"}, 1} -> 1, 
     {{"0", "10", "8"}, 1} -> 1, {{"0", "0", "8"}, 1} -> -1, 
     {{"0", "0", "8"}, 2} -> 1, {{"0", "8", "c21c21"}, 1} -> 1, 
     {{"0", "8", "c3c21"}, 1} -> 1, {{"0", "8", "c21c3"}, 1} -> 1, 
     {{"0", "8", "c3c3"}, 1} -> 1, {{"10bar", "8", "8"}, 1} -> -1, 
     {{"10bar", "27", "8"}, 1} -> 1, {{"10", "10bar", "8"}, 1} -> 1, 
     {{"10", "10bar", "8"}, 2} -> 1, {{"0", "10bar", "8"}, 1} -> 1, 
     {{"10bar", "35", "8"}, 1} -> 1, {{"10bar", "8", "c21c21"}, 1} -> 1, 
     {{"10bar", "8", "c111c3"}, 1} -> 1, {{"10bar", "8", "c21c3"}, 1} -> 1, 
     {{"10", "8", "8"}, 1} -> -1, {{"10", "27", "8"}, 1} -> 1, 
     {{"10", "10bar", "8"}, 1} -> 1, {{"10", "10bar", "8"}, 2} -> 1, 
     {{"10", "35bar", "8"}, 1} -> 1, {{"10", "8", "c3c111"}, 1} -> 1, 
     {{"0", "10", "8"}, 1} -> 1, {{"10", "8", "c21c21"}, 1} -> 1, 
     {{"10", "8", "c3c21"}, 1} -> 1, {{"27", "8", "8"}, 1} -> 1, 
     {{"27", "27", "8"}, 1} -> -1, {{"27", "27", "8"}, 2} -> 1, 
     {{"10bar", "27", "8"}, 1} -> 1, {{"27", "64", "8"}, 1} -> 1, 
     {{"27", "35bar", "8"}, 1} -> 1, {{"10", "27", "8"}, 1} -> 1, 
     {{"27", "35", "8"}, 1} -> 1, {{"27", "8", "c21c21"}, 1} -> 1, 
     {{"0", "8", "c3c3"}, 1} -> 1, {{"8", "c3c21", "c3c3"}, 1} -> 1, 
     {{"8", "c21c3", "c3c3"}, 1} -> 1, {{"8", "c3c3", "c3c3"}, 1} -> -1, 
     {{"8", "c3c3", "c3c3"}, 2} -> 1, {{"10", "8", "c3c21"}, 1} -> 1, 
     {{"0", "8", "c3c21"}, 1} -> 1, {{"8", "c21c21", "c3c21"}, 1} -> 1, 
     {{"8", "c111c3", "c3c21"}, 1} -> 1, {{"8", "c21c3", "c3c21"}, 1} -> 1, 
     {{"8", "c21c3", "c3c21"}, 2} -> 1, {{"8", "c21c3", "c3c21"}, 3} -> 1, 
     {{"8", "c3c21", "c3c3"}, 1} -> 1, {{"10", "8", "c3c111"}, 1} -> 1, 
     {{"35", "8", "c3c111"}, 1} -> 1, {{"8", "c111c3", "c3c111"}, 1} -> 1, 
     {{"8", "c111c3", "c3c111"}, 2} -> 1, {{"8", "c21c3", "c3c111"}, 1} -> 1, 
     {{"10bar", "8", "c21c3"}, 1} -> 1, {{"8", "c21c3", "c3c111"}, 1} -> 1, 
     {{"0", "8", "c21c3"}, 1} -> 1, {{"8", "c21c21", "c21c3"}, 1} -> 1, 
     {{"8", "c21c3", "c3c21"}, 1} -> 1, {{"8", "c21c3", "c3c21"}, 2} -> 1, 
     {{"8", "c21c3", "c3c21"}, 3} -> 1, {{"8", "c21c3", "c3c3"}, 1} -> 1, 
     {{"27", "8", "c21c21"}, 1} -> 1, {{"10bar", "8", "c21c21"}, 1} -> 1, 
     {{"35bar", "8", "c21c21"}, 1} -> 1, {{"10", "8", "c21c21"}, 1} -> 1, 
     {{"0", "8", "c21c21"}, 1} -> 1, {{"35", "8", "c21c21"}, 1} -> 1, 
     {{"8", "c21c21", "c21c21"}, 1} -> -1, {{"8", "c21c21", "c21c21"}, 2} -> 
      -1, {{"8", "c21c21", "c21c21"}, 3} -> 1, 
     {{"8", "c21c21", "c21c21"}, 4} -> 1, {{"8", "c21c21", "c3c21"}, 1} -> 1, 
     {{"8", "c21c21", "c21c3"}, 1} -> 1, {{"27", "35bar", "8"}, 1} -> 1, 
     {{"35bar", "64", "8"}, 1} -> 1, {{"10", "35bar", "8"}, 1} -> 1, 
     {{"35", "35bar", "8"}, 1} -> 1, {{"35", "35bar", "8"}, 2} -> 1, 
     {{"35", "35bar", "8"}, 3} -> 1, {{"35bar", "8", "c21c21"}, 1} -> 1, 
     {{"35bar", "8", "c111c3"}, 1} -> 1, {{"10bar", "8", "c111c3"}, 1} -> 1, 
     {{"35bar", "8", "c111c3"}, 1} -> 1, {{"8", "c111c3", "c3c111"}, 1} -> 1, 
     {{"8", "c111c3", "c3c111"}, 2} -> 1, {{"8", "c111c3", "c3c21"}, 1} -> 1, 
     {{"27", "35", "8"}, 1} -> 1, {{"10bar", "35", "8"}, 1} -> 1, 
     {{"35", "64", "8"}, 1} -> 1, {{"35", "35bar", "8"}, 1} -> 1, 
     {{"35", "35bar", "8"}, 2} -> 1, {{"35", "35bar", "8"}, 3} -> 1, 
     {{"35", "8", "c3c111"}, 1} -> 1, {{"35", "8", "c21c21"}, 1} -> 1, 
     {{"27", "64", "8"}, 1} -> 1, {{"64", "64", "8"}, 1} -> -1, 
     {{"64", "64", "8"}, 2} -> 1, {{"35bar", "64", "8"}, 1} -> 1, 
     {{"35", "64", "8"}, 1} -> 1}
 
FirstOccurrenceRules = {"1" -> {0, 0}, "3" -> {1, 0}, "3bar" -> {0, 1}, 
     "8" -> {1, 1}, "6" -> {2, 0}, "c2c0" -> {2, 0}, "6bar" -> {0, 2}, 
     "c0c2" -> {0, 2}, "15" -> {2, 1}, "c2c1" -> {2, 1}, "15bar" -> {1, 2}, 
     "c1c2" -> {1, 2}, "c111c0" -> {3, 0}, "c21c0" -> {3, 0}, 
     "c3c0" -> {3, 0}, "c0c111" -> {0, 3}, "c0c21" -> {0, 3}, 
     "c0c3" -> {0, 3}, "27" -> {2, 2}, "10" -> {2, 2}, "10bar" -> {2, 2}, 
     "0" -> {2, 2}, "24" -> {3, 1}, "c21c1" -> {3, 1}, "c3c1" -> {3, 1}, 
     "24bar" -> {1, 3}, "c1c21" -> {1, 3}, "c1c3" -> {1, 3}, 
     "c1111c0" -> {4, 0}, "c22c0" -> {4, 0}, "c211c0" -> {4, 0}, 
     "c31c0" -> {4, 0}, "c4c0" -> {4, 0}, "c0c1111" -> {0, 4}, 
     "c0c22" -> {0, 4}, "c0c211" -> {0, 4}, "c0c31" -> {0, 4}, 
     "c0c4" -> {0, 4}, "64" -> {3, 3}, "35" -> {3, 3}, "35bar" -> {3, 3}, 
     "c21c21" -> {3, 3}, "c111c3" -> {3, 3}, "c3c111" -> {3, 3}, 
     "c21c3" -> {3, 3}, "c3c21" -> {3, 3}, "c3c3" -> {3, 3}}
 
nf[rep_] := rep /. FirstOccurrenceRules
 
nfq[rep_] := nf[rep][[1]]
 
nfqbar[rep_] := nf[rep][[2]]
 
nfTot[rep_] := Total[nf[rep]]

